Parity-violating M{\o}ller scattering: complete two-loop corrections

The MOLLER experiment will measure the parity-violating asymmetry of M{\o}ller scattering to 2.4%. We present its fermionic and bosonic two-loop electroweak corrections to the zeroth and first orders in $1-4\sin^2\theta_W$. Light quarks enter through vacuum polarization from $e^+e^-$ data or lattice QCD. For $\sin^2\hat\theta_W(M_Z) = 0.23122$ and an 11 GeV beam, the weak charge of the electron is $0.04546(8)$ (data) or 0.04517(5) (lattice). Two-loop terms contribute 1.5% of it. Uncomputed terms are estimated at 4% of the experimental goal; the data-lattice difference, about 25% of that goal, limits the prediction.

==> anc/moller_data.txt <==
# moller_data.txt: the coefficients and the hadronic input of A. Czarnecki, "Parity-violating Moller
# scattering: complete two-loop corrections" (2026).  Read by moller_qw.py; described in README.pdf.
# Written by the programs that made the numbers of the letter.
#
# Format: lines that start with # are comments.  Every entry reads  name = value;  and may run over
# several lines.  A value is a number or an expression written by FORM: x^n is a power and
# rat(p, r) = p/r a rational function of the symbols.
#
# Part 1: the coefficients.  With ah = alphahat(MZ)/(4 pi), the coupling of minimal subtraction, the
# weak charge of the letter is
#     Q_W = q + ah B_1 + ah^2 B_2 + ...,    q = 1 - 4 s^2  (symbol qq),
# where s^2 is the MS-bar mixing angle of the Standard Model with six quarks at MZ (the letter writes
# Q_W with the angle of the Review, in which the top quark is decoupled; README.pdf, section 3).  The
# symbol aPi stands for a = alpha/(4 pi), alpha in the Thomson limit, and the entries are
#     B1                a B_1, a series to second order in q; nfl = 1 marks the terms with a closed
#                       fermion loop;
#     B2f0, B2f1, B2f2  a^2 B_2 to first order in q, with no, one and two closed fermion loops,
#                       all regions included (the terms with polylogarithms of y come from the region
#                       in which both loop momenta are soft).
# README.pdf, section 5, gives the change from ah to a, the symbols and the functions.  The
# coefficients are those at s^2 = 1/4 (MW2 = 3/4, LnC2 = ln(3/4)), and qq multiplies the terms of first
# order (second order in B1).

# B1: the one-loop coefficient
B1 =
aPi*rat(86,9) + aPi*qq*rat(-21,1) + aPi*qq^2*rat( - 532*xi + 237,216*xi - 162) + aPi*nfl*qq*rat(4*xt,1) + aPi*nfl*qq^2*rat(8*xt,3) + aPi*Lmb*nfl*rat(8,9) + aPi*Lmb*nfl*qq*rat(4,9) + aPi*Lmc*nfl*rat(8,9) + aPi*Lmc*nfl*qq*rat(16,9) + aPi*Lms*nfl*rat(8,9)
       + aPi*Lms*nfl*qq*rat(4,9) + aPi*Lmd*nfl*rat(8,9) + aPi*Lmd*nfl*qq*rat(4,9) + aPi*Lmu*nfl*rat(8,9) + aPi*Lmu*nfl*qq*rat(16,9) + aPi*Lmta*nfl*qq*rat(4,3) + aPi*Lmmu*nfl*qq*rat(4,3) + aPi*LnXt*nfl*rat(8,9) + aPi*LnXt*nfl*qq*rat(16,9) + aPi*LnXi*qq*
      rat( - 4*xi^2,4*xi^2 - 7*xi + 3) + aPi*LnXi*qq^2*rat(16*xi^3 - 24*xi^2,48*xi^3 - 120*xi^2 + 99*xi - 27) + aPi*LnC2*rat(-65,3) + aPi*LnC2*qq*rat(8*xi - 15,4*xi - 3) + aPi*LnC2*qq^2*rat(336*xi^2 - 552*xi + 216,16*xi^2 - 24*xi + 9) + Lme*aPi*nfl*qq*
      rat(4,3) + LMZ*aPi*rat(-65,3) + LMZ*aPi*qq*rat(-43,3) + LMZ*aPi*nfl*rat(8,9) + LMZ*aPi*nfl*qq*rat(16,9) + pi^2*aPi*qq*rat(3*y^6 - 9*y^5 + 13*y^4 - 11*y^3 + 4*y - 2,y^4 - 2*y^3 + 3*y^2 - 2*y + 1) + LnY1*aPi*qq*rat(18*y^5 - 40*y^4 + 20*y^3 + 24*y^2
       - 40*y + 20,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY1*aPi*nfl*qq*rat(4*y^3 - 6*y^2 - 2*y + 2,3*y^2 - 3*y + 3) + LnY1^2*aPi*qq*rat(3*y^6 - 11*y^5 + 18*y^4 - 17*y^3 + 5*y^2 + 4*y - 2,y^4 - 2*y^3 + 3*y^2 - 2*y + 1) + LnY*aPi*qq*rat( - 18*y^5 + 50*y^4
       - 40*y^3 + 24*y^2 + 2*y + 2,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY*aPi*nfl*qq*rat( - 4*y^3 + 6*y^2 + 2*y - 2,3*y^2 - 3*y + 3) + LnY*LnY1*aPi*qq*rat( - 6*y^6 + 18*y^5 - 26*y^4 + 22*y^3 - 8*y + 4,y^4 - 2*y^3 + 3*y^2 - 2*y + 1) + LnY^2*aPi*qq*rat(3*
      y^6 - 7*y^5 + 8*y^4 - 5*y^3 - 3*y^2 + 2*y,y^4 - 2*y^3 + 3*y^2 - 2*y + 1) + Ls*aPi*qq*rat(22,3);

# B2f0: two loops, no closed fermion loop
B2f0 =
aPi^2*rat(12856320*xi^8 - 117994752*xi^7 + 42178492*xi^6 + 3127176923*xi^5 - 14444588382*xi^4 + 27322182900*xi^3 - 22863247974*xi^2 + 7003347885*xi - 67315860,186624*xi^6 - 2006208*xi^5 + 8118144*xi^4 - 15116544*xi^3 + 12597120*xi^2 - 3779136*xi) + aPi^2
      *qq*rat(1147060224*xi^12 - 22639288320*xi^11 + 166029279728*xi^10 - 428642458824*xi^9 - 1216265601033*xi^8 + 12529074905098*xi^7 - 42505822771263*xi^6 + 80492537420712*xi^5 - 92111258444391*xi^4 + 63094258658682*xi^3 - 23763596297265*xi^2 + 
      3776660161452*xi - 3599627040,8957952*xi^10 - 174680064*xi^9 + 1456227072*xi^8 - 6777810432*xi^7 + 19303826688*xi^6 - 34707585024*xi^5 + 39257664768*xi^4 - 26937681408*xi^3 + 10203667200*xi^2 - 1632586752*xi) + aPi^2*LnXi*rat( - 11296*xi^8 + 122264
      *xi^7 - 536416*xi^6 + 1322532*xi^5 - 2252826*xi^4 + 2847231*xi^3 - 2242728*xi^2 + 765207*xi - 34992,216*xi^6 - 2538*xi^5 + 11718*xi^4 - 26892*xi^3 + 32076*xi^2 - 18954*xi + 4374) + aPi^2*LnXi*qq*rat( - 519424*xi^11 + 10470336*xi^10 - 89976192*xi^9
       + 431937868*xi^8 - 1278810456*xi^7 + 2451297996*xi^6 - 3161032128*xi^5 + 2877419943*xi^4 - 1897570962*xi^3 + 815032935*xi^2 - 160027164*xi - 839808,5184*xi^9 - 101088*xi^8 + 842724*xi^7 - 3922344*xi^6 + 11171196*xi^5 - 20085408*xi^4 + 22718556*
      xi^3 - 15588936*xi^2 + 5904900*xi - 944784) + aPi^2*LnXi^2*rat( - 64*xi^3 + 32*xi^2,9*xi - 9) + aPi^2*LnXi^2*qq*rat(1088*xi^6 - 5616*xi^5 + 10420*xi^4 - 7368*xi^3 + 1764*xi^2,432*xi^4 - 1512*xi^3 + 1971*xi^2 - 1134*xi + 243) + aPi^2*LnC2*rat( - 
      40960*xi^8 + 408064*xi^7 + 1253236*xi^6 - 27105823*xi^5 + 118217334*xi^4 - 224364492*xi^3 + 189706806*xi^2 - 58580577*xi + 498636,1728*xi^6 - 18576*xi^5 + 75168*xi^4 - 139968*xi^3 + 116640*xi^2 - 34992*xi) + aPi^2*LnC2*qq*rat(1769472*xi^10 - 
      40900608*xi^9 + 825249328*xi^8 - 8281932280*xi^7 + 43301961315*xi^6 - 127541011023*xi^5 + 216987793542*xi^4 - 208190851182*xi^3 + 103498742007*xi^2 - 20680968195*xi + 100619496,248832*xi^8 - 3608064*xi^7 + 21415104*xi^6 - 66764736*xi^5 + 116733312*
      xi^4 - 113374080*xi^3 + 56687040*xi^2 - 11337408*xi) + aPi^2*LnC2*LnXi*rat(10240*xi^8 - 100736*xi^7 + 374512*xi^6 - 728256*xi^5 + 1085436*xi^4 - 1561356*xi^3 + 1433133*xi^2 - 581742*xi + 76545,432*xi^6 - 5076*xi^5 + 23436*xi^4 - 53784*xi^3 + 64152*
      xi^2 - 37908*xi + 8748) + aPi^2*LnC2*LnXi*qq*rat( - 6144*xi^10 + 305024*xi^9 - 3894784*xi^8 + 22924112*xi^7 - 73520736*xi^6 + 135275688*xi^5 - 141079428*xi^4 + 76621950*xi^3 - 15224193*xi^2 - 2093688*xi + 675783,3456*xi^8 - 53568*xi^7 + 347544*xi^6
       - 1224720*xi^5 + 2548584*xi^4 - 3195936*xi^3 + 2361960*xi^2 - 944784*xi + 157464) + aPi^2*LnC2^2*rat( - 368640*xi^7 + 2983036*xi^6 - 4434613*xi^5 - 22909758*xi^4 + 91299636*xi^3 - 116907030*xi^2 + 51623325*xi - 1495908,20736*xi^6 - 222912*xi^5 + 
      902016*xi^4 - 1679616*xi^3 + 1399680*xi^2 - 419904*xi) + aPi^2*LnC2^2*qq*rat(7962624*xi^10 - 140673024*xi^9 - 87476368*xi^8 + 12420808744*xi^7 - 90190995561*xi^6 + 303538292973*xi^5 - 555107144274*xi^4 + 558241730010*xi^3 - 287511509205*xi^2 + 
      58991753817*xi - 100619496,995328*xi^8 - 14432256*xi^7 + 85660416*xi^6 - 267058944*xi^5 + 466933248*xi^4 - 453496320*xi^3 + 226748160*xi^2 - 45349632*xi) + LMZ*aPi^2*rat( - 3545856*xi^8 + 35436096*xi^7 - 62522444*xi^6 - 519862447*xi^5 + 2850742182*
      xi^4 - 5626659492*xi^3 + 4794764814*xi^2 - 1482445881*xi + 13463172,46656*xi^6 - 501552*xi^5 + 2029536*xi^4 - 3779136*xi^3 + 3149280*xi^2 - 944784*xi) + LMZ*aPi^2*qq*rat( - 285106176*xi^12 + 5782717440*xi^11 - 45925577776*xi^10 + 162631649832*xi^9
       - 65610630891*xi^8 - 1642332787394*xi^7 + 6799942078227*xi^6 - 13767374235528*xi^5 + 16279148762523*xi^4 - 11378148533874*xi^3 + 4350335963805*xi^2 - 700460825148*xi + 719925408,2239488*xi^10 - 43670016*xi^9 + 364056768*xi^8 - 1694452608*xi^7 + 
      4825956672*xi^6 - 8676896256*xi^5 + 9814416192*xi^4 - 6734420352*xi^3 + 2550916800*xi^2 - 408146688*xi) + LMZ*aPi^2*LnXi*rat(4096*xi^8 - 31616*xi^7 + 74224*xi^6 - 96960*xi^5 + 421884*xi^4 - 1229580*xi^3 + 1370925*xi^2 - 581742*xi + 76545,432*xi^6
       - 5076*xi^5 + 23436*xi^4 - 53784*xi^3 + 64152*xi^2 - 37908*xi + 8748) + LMZ*aPi^2*LnXi*qq*rat(104960*xi^11 - 2038272*xi^10 + 16537696*xi^9 - 72880744*xi^8 + 190067632*xi^7 - 302462304*xi^6 + 304985340*xi^5 - 228720186*xi^4 + 163226583*xi^3 - 
      90723564*xi^2 + 23024007*xi - 463644,3456*xi^9 - 67392*xi^8 + 561816*xi^7 - 2614896*xi^6 + 7447464*xi^5 - 13390272*xi^4 + 15145704*xi^3 - 10392624*xi^2 + 3936600*xi - 629856) + LMZ*aPi^2*LnC2*rat(81920*xi^8 - 846848*xi^7 + 2934684*xi^6 - 1867437*
      xi^5 - 12988782*xi^4 + 36105588*xi^3 - 37486638*xi^2 + 14542821*xi - 498636,3456*xi^6 - 37152*xi^5 + 150336*xi^4 - 279936*xi^3 + 233280*xi^2 - 69984*xi) + LMZ*aPi^2*LnC2*qq*rat( - 3538944*xi^10 + 80142336*xi^9 - 903712880*xi^8 + 6093270488*xi^7 - 
      25626787047*xi^6 + 67819155363*xi^5 - 111300454350*xi^4 + 108213942438*xi^3 - 56214906795*xi^2 + 11964218967*xi - 100619496,497664*xi^8 - 7216128*xi^7 + 42830208*xi^6 - 133529472*xi^5 + 233466624*xi^4 - 226748160*xi^3 + 113374080*xi^2 - 22674816*xi
      ) + LMZ^2*aPi^2*rat(3096576*xi^8 - 28809216*xi^7 + 87120524*xi^6 - 47774753*xi^5 - 266090502*xi^4 + 616738212*xi^3 - 547552494*xi^2 + 197364681*xi - 13463172,186624*xi^6 - 2006208*xi^5 + 8118144*xi^4 - 15116544*xi^3 + 12597120*xi^2 - 3779136*xi) + 
      LMZ^2*aPi^2*qq*rat(257458176*xi^12 - 5149163520*xi^11 + 43025903920*xi^10 - 193411165992*xi^9 + 493931669643*xi^8 - 652218884734*xi^7 + 136636738893*xi^6 + 915406286472*xi^5 - 1506918320955*xi^4 + 1161819968562*xi^3 - 473099261949*xi^2 + 
      82015296444*xi - 719925408,8957952*xi^10 - 174680064*xi^9 + 1456227072*xi^8 - 6777810432*xi^7 + 19303826688*xi^6 - 34707585024*xi^5 + 39257664768*xi^4 - 26937681408*xi^3 + 10203667200*xi^2 - 1632586752*xi) + z3*aPi^2*qq*rat(176,3) + pi^2*aPi^2*rat(
      1003104*y^6*xi - 3009312*y^5*xi - 82944*y^4*xi^3 - 41472*y^4*xi^2 + 5488451*y^4*xi + 34992*y^4 + 165888*y^3*xi^3 + 82944*y^3*xi^2 - 5961382*y^3*xi - 69984*y^3 - 248832*y^2*xi^3 - 124416*y^2*xi^2 + 3425001*y^2*xi + 104976*y^2 + 165888*y*xi^3 + 82944
      *y*xi^2 - 945862*y*xi - 69984*y - 82944*xi^3 - 41472*xi^2 + 472931*xi + 34992,34992*y^4*xi - 69984*y^3*xi + 104976*y^2*xi - 69984*y*xi + 34992*xi) + pi^2*aPi^2*qq*rat( - 10917504*y^6*xi + 32752512*y^5*xi + 705024*y^4*xi^3 - 1451520*y^4*xi^2 + 
      6821939*y^4*xi - 217728*y^4 - 1410048*y^3*xi^3 + 2903040*y^3*xi^2 - 68231398*y^3*xi + 435456*y^3 + 2115072*y^2*xi^3 - 4354560*y^2*xi^2 + 138878745*y^2*xi - 653184*y^2 - 1410048*y*xi^3 + 2903040*y*xi^2 - 99304294*y*xi + 435456*y + 705024*xi^3 - 
      1451520*xi^2 + 44613299*xi - 217728,839808*y^4*xi - 1679616*y^3*xi + 2519424*y^2*xi - 1679616*y*xi + 839808*xi) + pi^2*aPi^2*LnXi*qq*rat( - 12*y^6*xi^2 + 36*y^5*xi^2 - 52*y^4*xi^2 + 44*y^3*xi^2 - 16*y*xi^2 + 8*xi^2,4*y^4*xi^2 - 7*y^4*xi + 3*y^4 - 8
      *y^3*xi^2 + 14*y^3*xi - 6*y^3 + 12*y^2*xi^2 - 21*y^2*xi + 9*y^2 - 8*y*xi^2 + 14*y*xi - 6*y + 4*xi^2 - 7*xi + 3) + pi^2*aPi^2*LnC2*rat( - 195*y^6 + 585*y^5 - 845*y^4 + 715*y^3 - 260*y + 130,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + pi^2*aPi^2*LnC2*qq*rat(
       - 60*y^6*xi + 18*y^6 + 180*y^5*xi - 54*y^5 - 260*y^4*xi + 78*y^4 + 220*y^3*xi - 66*y^3 - 80*y*xi + 24*y + 40*xi - 12,4*y^4*xi - 3*y^4 - 8*y^3*xi + 6*y^3 + 12*y^2*xi - 9*y^2 - 8*y*xi + 6*y + 4*xi - 3) + pi^2*LMZ*aPi^2*rat( - 195*y^6 + 585*y^5 - 845
      *y^4 + 715*y^3 - 260*y + 130,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + pi^2*LMZ*aPi^2*qq*rat( - 192*y^6 + 576*y^5 - 832*y^4 + 704*y^3 - 256*y + 128,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + pi^4*aPi^2*qq*rat( - 24*y^10 + 120*y^9 - 355*y^8 + 700*y^7 - 952*y^6 + 
      910*y^5 - 550*y^4 + 160*y^3 + 23*y^2 - 32*y + 8,2*y^8 - 8*y^7 + 20*y^6 - 32*y^5 + 38*y^4 - 32*y^3 + 20*y^2 - 8*y + 2) + LnY1*aPi^2*rat(1548*y^5 - 3440*y^4 + 1720*y^3 + 2064*y^2 - 3440*y + 1720,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY1*aPi^2*qq*
      rat( - 702*y^5 + 5354*y^4 - 8368*y^3 + 10446*y^2 - 6028*y + 3014,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY1*aPi^2*LnXi*qq*rat( - 72*y^5*xi^2 + 160*y^4*xi^2 - 80*y^3*xi^2 - 96*y^2*xi^2 + 160*y*xi^2 - 80*xi^2,12*y^4*xi^2 - 21*y^4*xi + 9*y^4 - 24*
      y^3*xi^2 + 42*y^3*xi - 18*y^3 + 36*y^2*xi^2 - 63*y^2*xi + 27*y^2 - 24*y*xi^2 + 42*y*xi - 18*y + 12*xi^2 - 21*xi + 9) + LnY1*aPi^2*LnC2*rat( - 1170*y^5 + 2600*y^4 - 1300*y^3 - 1560*y^2 + 2600*y - 1300,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY1*aPi^2
      *LnC2*qq*rat( - 360*y^5*xi + 108*y^5 + 800*y^4*xi - 240*y^4 - 400*y^3*xi + 120*y^3 - 480*y^2*xi + 144*y^2 + 800*y*xi - 240*y - 400*xi + 120,12*y^4*xi - 9*y^4 - 24*y^3*xi + 18*y^3 + 36*y^2*xi - 27*y^2 - 24*y*xi + 18*y + 12*xi - 9) + LnY1*LMZ*aPi^2*
      rat( - 1170*y^5 + 2600*y^4 - 1300*y^3 - 1560*y^2 + 2600*y - 1300,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY1*LMZ*aPi^2*qq*rat( - 1152*y^5 + 2560*y^4 - 1280*y^3 - 1536*y^2 + 2560*y - 1280,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY1*pi^2*aPi^2*qq*rat(
      42*y^10 - 336*y^9 + 1178*y^8 - 2552*y^7 + 3704*y^6 - 3512*y^5 + 1874*y^4 - 212*y^3 - 478*y^2 + 292*y - 76,3*y^8 - 12*y^7 + 30*y^6 - 48*y^5 + 57*y^4 - 48*y^3 + 30*y^2 - 12*y + 3) + LnY1^2*aPi^2*rat(258*y^6 - 946*y^5 + 1548*y^4 - 1462*y^3 + 430*y^2
       + 344*y - 172,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY1^2*aPi^2*qq*rat( - 117*y^10 + 915*y^9 - 3961*y^8 + 10048*y^7 - 15790*y^6 + 15700*y^5 - 8941*y^4 + 1189*y^3 + 2183*y^2 - 1664*y + 416,9*y^8 - 36*y^7 + 90*y^6 - 144*y^5 + 171*y^4 - 144*y^3 + 90
      *y^2 - 36*y + 9) + LnY1^2*aPi^2*LnXi*qq*rat( - 12*y^6*xi^2 + 44*y^5*xi^2 - 72*y^4*xi^2 + 68*y^3*xi^2 - 20*y^2*xi^2 - 16*y*xi^2 + 8*xi^2,4*y^4*xi^2 - 7*y^4*xi + 3*y^4 - 8*y^3*xi^2 + 14*y^3*xi - 6*y^3 + 12*y^2*xi^2 - 21*y^2*xi + 9*y^2 - 8*y*xi^2 + 14
      *y*xi - 6*y + 4*xi^2 - 7*xi + 3) + LnY1^2*aPi^2*LnC2*rat( - 195*y^6 + 715*y^5 - 1170*y^4 + 1105*y^3 - 325*y^2 - 260*y + 130,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY1^2*aPi^2*LnC2*qq*rat( - 60*y^6*xi + 18*y^6 + 220*y^5*xi - 66*y^5 - 360*y^4*xi + 108*
      y^4 + 340*y^3*xi - 102*y^3 - 100*y^2*xi + 30*y^2 - 80*y*xi + 24*y + 40*xi - 12,4*y^4*xi - 3*y^4 - 8*y^3*xi + 6*y^3 + 12*y^2*xi - 9*y^2 - 8*y*xi + 6*y + 4*xi - 3) + LnY1^2*LMZ*aPi^2*rat( - 195*y^6 + 715*y^5 - 1170*y^4 + 1105*y^3 - 325*y^2 - 260*y + 
      130,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY1^2*LMZ*aPi^2*qq*rat( - 192*y^6 + 704*y^5 - 1152*y^4 + 1088*y^3 - 320*y^2 - 256*y + 128,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY1^2*pi^2*aPi^2*qq*rat( - 21*y^10 + 119*y^9 - 375*y^8 + 786*y^7 - 1150*y^6 + 1176
      *y^5 - 805*y^4 + 297*y^3 - 21*y^2 - 28*y + 6,y^8 - 4*y^7 + 10*y^6 - 16*y^5 + 19*y^4 - 16*y^3 + 10*y^2 - 4*y + 1) + LnY1^3*aPi^2*qq*rat(42*y^10 - 418*y^9 + 1664*y^8 - 3946*y^7 + 6260*y^6 - 6688*y^5 + 4566*y^4 - 1630*y^3 - 72*y^2 + 298*y - 76,3*y^8
       - 12*y^7 + 30*y^6 - 48*y^5 + 57*y^4 - 48*y^3 + 30*y^2 - 12*y + 3) + LnY1^4*aPi^2*qq*rat( - 18*y^10 + 114*y^9 - 382*y^8 + 850*y^7 - 1309*y^6 + 1408*y^5 - 1014*y^4 + 412*y^3 - 38*y^2 - 30*y + 7,2*y^8 - 8*y^7 + 20*y^6 - 32*y^5 + 38*y^4 - 32*y^3 + 20*
      y^2 - 8*y + 2) + LnY*aPi^2*rat( - 1548*y^5 + 4300*y^4 - 3440*y^3 + 2064*y^2 + 172*y + 172,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY*aPi^2*qq*rat(702*y^5 + 1844*y^4 - 6028*y^3 + 10446*y^2 - 7666*y + 3716,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY
      *aPi^2*LnXi*qq*rat(72*y^5*xi^2 - 200*y^4*xi^2 + 160*y^3*xi^2 - 96*y^2*xi^2 - 8*y*xi^2 - 8*xi^2,12*y^4*xi^2 - 21*y^4*xi + 9*y^4 - 24*y^3*xi^2 + 42*y^3*xi - 18*y^3 + 36*y^2*xi^2 - 63*y^2*xi + 27*y^2 - 24*y*xi^2 + 42*y*xi - 18*y + 12*xi^2 - 21*xi + 9)
       + LnY*aPi^2*LnC2*rat(1170*y^5 - 3250*y^4 + 2600*y^3 - 1560*y^2 - 130*y - 130,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*aPi^2*LnC2*qq*rat(360*y^5*xi - 108*y^5 - 1000*y^4*xi + 300*y^4 + 800*y^3*xi - 240*y^3 - 480*y^2*xi + 144*y^2 - 40*y*xi + 12*y - 
      40*xi + 12,12*y^4*xi - 9*y^4 - 24*y^3*xi + 18*y^3 + 36*y^2*xi - 27*y^2 - 24*y*xi + 18*y + 12*xi - 9) + LnY*LMZ*aPi^2*rat(1170*y^5 - 3250*y^4 + 2600*y^3 - 1560*y^2 - 130*y - 130,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*LMZ*aPi^2*qq*rat(1152*y^5 - 
      3200*y^4 + 2560*y^3 - 1536*y^2 - 128*y - 128,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*pi^2*aPi^2*qq*rat(42*y^10 - 84*y^9 + 44*y^8 + 184*y^7 - 580*y^6 + 664*y^5 - 502*y^4 + 292*y^3 - 244*y^2 + 184*y - 76,3*y^8 - 12*y^7 + 30*y^6 - 48*y^5 + 57*y^4 - 
      48*y^3 + 30*y^2 - 12*y + 3) + LnY*LnY1*aPi^2*rat( - 516*y^6 + 1548*y^5 - 2236*y^4 + 1892*y^3 - 688*y + 344,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*LnY1*aPi^2*qq*rat(78*y^10 - 390*y^9 + 1644*y^8 - 4236*y^7 + 6648*y^6 - 6756*y^5 + 4202*y^4 - 1306*
      y^3 - 120*y^2 + 236*y - 40,3*y^8 - 12*y^7 + 30*y^6 - 48*y^5 + 57*y^4 - 48*y^3 + 30*y^2 - 12*y + 3) + LnY*LnY1*aPi^2*LnXi*qq*rat(24*y^6*xi^2 - 72*y^5*xi^2 + 104*y^4*xi^2 - 88*y^3*xi^2 + 32*y*xi^2 - 16*xi^2,4*y^4*xi^2 - 7*y^4*xi + 3*y^4 - 8*y^3*xi^2
       + 14*y^3*xi - 6*y^3 + 12*y^2*xi^2 - 21*y^2*xi + 9*y^2 - 8*y*xi^2 + 14*y*xi - 6*y + 4*xi^2 - 7*xi + 3) + LnY*LnY1*aPi^2*LnC2*rat(390*y^6 - 1170*y^5 + 1690*y^4 - 1430*y^3 + 520*y - 260,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY*LnY1*aPi^2*LnC2*qq*rat(
      120*y^6*xi - 36*y^6 - 360*y^5*xi + 108*y^5 + 520*y^4*xi - 156*y^4 - 440*y^3*xi + 132*y^3 + 160*y*xi - 48*y - 80*xi + 24,4*y^4*xi - 3*y^4 - 8*y^3*xi + 6*y^3 + 12*y^2*xi - 9*y^2 - 8*y*xi + 6*y + 4*xi - 3) + LnY*LnY1*LMZ*aPi^2*rat(390*y^6 - 1170*y^5
       + 1690*y^4 - 1430*y^3 + 520*y - 260,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY*LnY1*LMZ*aPi^2*qq*rat(384*y^6 - 1152*y^5 + 1664*y^4 - 1408*y^3 + 512*y - 256,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY*LnY1*pi^2*aPi^2*qq*rat(48*y^10 - 240*y^9 + 710*y^8 - 
      1400*y^7 + 1920*y^6 - 1868*y^5 + 1180*y^4 - 400*y^3 + 2*y^2 + 48*y - 16,y^8 - 4*y^7 + 10*y^6 - 16*y^5 + 19*y^4 - 16*y^3 + 10*y^2 - 4*y + 1) + LnY*LnY1^2*aPi^2*qq*rat( - 42*y^10 + 758*y^9 - 3200*y^8 + 7644*y^7 - 12008*y^6 + 12300*y^5 - 7762*y^4 + 
      2238*y^3 + 548*y^2 - 616*y + 148,3*y^8 - 12*y^7 + 30*y^6 - 48*y^5 + 57*y^4 - 48*y^3 + 30*y^2 - 12*y + 3) + LnY*LnY1^3*aPi^2*qq*rat(42*y^10 - 238*y^9 + 746*y^8 - 1564*y^7 + 2264*y^6 - 2296*y^5 + 1530*y^4 - 538*y^3 + 6*y^2 + 64*y - 16,y^8 - 4*y^7 + 
      10*y^6 - 16*y^5 + 19*y^4 - 16*y^3 + 10*y^2 - 4*y + 1) + LnY^2*aPi^2*rat(258*y^6 - 602*y^5 + 688*y^4 - 430*y^3 - 258*y^2 + 172*y,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY^2*aPi^2*qq*rat( - 117*y^10 + 255*y^9 - 991*y^8 + 2740*y^7 - 4072*y^6 + 4042*
      y^5 - 2161*y^4 + 691*y^3 + 29*y^2 + 22*y - 22,9*y^8 - 36*y^7 + 90*y^6 - 144*y^5 + 171*y^4 - 144*y^3 + 90*y^2 - 36*y + 9) + LnY^2*aPi^2*LnXi*qq*rat( - 12*y^6*xi^2 + 28*y^5*xi^2 - 32*y^4*xi^2 + 20*y^3*xi^2 + 12*y^2*xi^2 - 8*y*xi^2,4*y^4*xi^2 - 7*y^4*
      xi + 3*y^4 - 8*y^3*xi^2 + 14*y^3*xi - 6*y^3 + 12*y^2*xi^2 - 21*y^2*xi + 9*y^2 - 8*y*xi^2 + 14*y*xi - 6*y + 4*xi^2 - 7*xi + 3) + LnY^2*aPi^2*LnC2*rat( - 195*y^6 + 455*y^5 - 520*y^4 + 325*y^3 + 195*y^2 - 130*y,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY^2
      *aPi^2*LnC2*qq*rat( - 60*y^6*xi + 18*y^6 + 140*y^5*xi - 42*y^5 - 160*y^4*xi + 48*y^4 + 100*y^3*xi - 30*y^3 + 60*y^2*xi - 18*y^2 - 40*y*xi + 12*y,4*y^4*xi - 3*y^4 - 8*y^3*xi + 6*y^3 + 12*y^2*xi - 9*y^2 - 8*y*xi + 6*y + 4*xi - 3) + LnY^2*LMZ*aPi^2*
      rat( - 195*y^6 + 455*y^5 - 520*y^4 + 325*y^3 + 195*y^2 - 130*y,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY^2*LMZ*aPi^2*qq*rat( - 192*y^6 + 448*y^5 - 512*y^4 + 320*y^3 + 192*y^2 - 128*y,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY^2*pi^2*aPi^2*qq*rat( - 21*
      y^10 + 91*y^9 - 249*y^8 + 450*y^7 - 562*y^6 + 516*y^5 - 331*y^4 + 177*y^3 - 105*y^2 + 56*y - 16,y^8 - 4*y^7 + 10*y^6 - 16*y^5 + 19*y^4 - 16*y^3 + 10*y^2 - 4*y + 1) + LnY^2*LnY1*aPi^2*qq*rat( - 42*y^10 - 338*y^9 + 1732*y^8 - 4292*y^7 + 6752*y^6 - 
      6500*y^5 + 3846*y^4 - 1002*y^3 - 108*y^2 + 92*y + 8,3*y^8 - 12*y^7 + 30*y^6 - 48*y^5 + 57*y^4 - 48*y^3 + 30*y^2 - 12*y + 3) + LnY^2*LnY1^2*aPi^2*qq*rat( - 66*y^10 + 330*y^9 - 967*y^8 + 1888*y^7 - 2520*y^6 + 2338*y^5 - 1342*y^4 + 330*y^3 + 81*y^2 - 
      72*y + 16,y^8 - 4*y^7 + 10*y^6 - 16*y^5 + 19*y^4 - 16*y^3 + 10*y^2 - 4*y + 1) + LnY^3*aPi^2*qq*rat(42*y^10 - 2*y^9 - 208*y^8 + 642*y^7 - 1062*y^6 + 894*y^5 - 452*y^4 + 44*y^3 + 22*y^2 + 4*y,3*y^8 - 12*y^7 + 30*y^6 - 48*y^5 + 57*y^4 - 48*y^3 + 30*
      y^2 - 12*y + 3) + LnY^3*LnY1*aPi^2*qq*rat(42*y^10 - 182*y^9 + 494*y^8 - 876*y^7 + 1032*y^6 - 816*y^5 + 322*y^4 + 14*y^3 - 62*y^2 + 16*y,y^8 - 4*y^7 + 10*y^6 - 16*y^5 + 19*y^4 - 16*y^3 + 10*y^2 - 4*y + 1) + LnY^4*aPi^2*qq*rat( - 18*y^10 + 66*y^9 - 
      166*y^8 + 262*y^7 - 259*y^6 + 160*y^5 - 15*y^4 - 30*y^3 + 7*y^2,2*y^8 - 8*y^7 + 20*y^6 - 32*y^5 + 38*y^4 - 32*y^3 + 20*y^2 - 8*y + 2) + Ls*aPi^2*rat(1892,27) + Ls*aPi^2*qq*rat(-5221,27) + Ls*aPi^2*LnXi*qq*rat( - 88*xi^2,12*xi^2 - 21*xi + 9) + Ls*
      aPi^2*LnC2*rat(-1430,9) + Ls*aPi^2*LnC2*qq*rat( - 440*xi + 132,12*xi - 9) + Ls*LMZ*aPi^2*rat(-1430,9) + Ls*LMZ*aPi^2*qq*rat(-1408,9) + Ls*pi^2*aPi^2*qq*rat(66*y^6 - 198*y^5 + 286*y^4 - 242*y^3 + 88*y - 44,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + Ls*LnY1*
      aPi^2*qq*rat(396*y^5 - 880*y^4 + 440*y^3 + 528*y^2 - 880*y + 440,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + Ls*LnY1^2*aPi^2*qq*rat(66*y^6 - 242*y^5 + 396*y^4 - 374*y^3 + 110*y^2 + 88*y - 44,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + Ls*LnY*aPi^2*qq*rat( - 396*
      y^5 + 1100*y^4 - 880*y^3 + 528*y^2 + 44*y + 44,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + Ls*LnY*LnY1*aPi^2*qq*rat( - 132*y^6 + 396*y^5 - 572*y^4 + 484*y^3 - 176*y + 88,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + Ls*LnY^2*aPi^2*qq*rat(66*y^6 - 154*y^5 + 176*y^4
       - 110*y^3 - 66*y^2 + 44*y,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + Ls^2*aPi^2*qq*rat(242,9) + B0Z(MZ2,MH2)*aPi^2*rat( - 260*xi^2 + 1040*xi - 3120,27) + B0Z(MZ2,MH2)*aPi^2*qq*rat( - 4000*xi^4 + 23252*xi^3 - 80116*xi^2 + 99456*xi - 37296,324*xi^2 - 567*xi
       + 243) + B0Z(MZ2,MH2)*aPi^2*LnXi*qq*rat( - 112*xi^5 + 544*xi^4 - 1728*xi^3 + 1152*xi^2,144*xi^4 - 504*xi^3 + 657*xi^2 - 378*xi + 81) + B0Z(MZ2,MH2)*aPi^2*LnC2*qq*rat( - 16*xi^3 + 64*xi^2 - 192*xi,16*xi^2 - 24*xi + 9) + B0Z(MW2,MW2)*aPi^2*rat(11830
      ,27) + B0Z(MW2,MW2)*aPi^2*qq*rat(695500*xi^2 - 1240057*xi + 531453,648*xi^2 - 1134*xi + 486) + B0Z(MW2,MW2)*aPi^2*LnXi*qq*rat(5096*xi^3 - 4368*xi^2,144*xi^4 - 504*xi^3 + 657*xi^2 - 378*xi + 81) + B0Z(MW2,MW2)*aPi^2*LnC2*qq*rat(728*xi,16*xi^2 - 24*
      xi + 9) + T111f(MZ2,MZ2,MZ2)*MZ2^-1*aPi^2*qq*rat(9*xi^2 + 14*xi + 89,3*xi^2 - 6*xi + 3) + T111f(MZ2,MZ2,MW2)*MZ2^-1*aPi^2*qq*rat( - 4932976*xi^2 + 7060008*xi - 2564271,2304*xi^2 - 3456*xi + 1296) + T111f(MZ2,MZ2,MH2)*MZ2^-1*aPi^2*qq*rat( - 2048*
      xi^8 + 25728*xi^7 - 146112*xi^6 + 466376*xi^5 - 818480*xi^4 + 712984*xi^3 - 188336*xi^2 - 98496*xi + 49536,144*xi^5 - 1080*xi^4 + 2673*xi^3 - 3006*xi^2 + 1593*xi - 324) + T111f(MZ2,MW2,MW2)*MZ2^-1*aPi^2*rat( - 1708405*xi^2 + 3050042*xi - 1236661,
      11664*xi^2 - 23328*xi + 11664) + T111f(MZ2,MW2,MW2)*MZ2^-1*aPi^2*qq*rat(7765986448*xi^4 - 27104395256*xi^3 + 35379146065*xi^2 - 20373614970*xi + 4348410273,2239488*xi^4 - 7838208*xi^3 + 10217664*xi^2 - 5878656*xi + 1259712) + T111f(MZ2,MW2,MH2)*
      MZ2^-1*aPi^2*qq*rat(49152*xi^5 - 270080*xi^4 + 774400*xi^3 - 896288*xi^2 + 442128*xi + 24489,1728*xi^2 - 2592*xi + 972) + T111f(MZ2,MH2,MH2)*MZ2^-1*aPi^2*qq*rat(352*xi^2 - 576*xi + 272,9*xi^2 - 18*xi + 9) + T111f(MW2,MW2,MW2)*MZ2^-1*aPi^2*qq*rat(
       - 19936*xi^2 + 31296*xi - 12672,16*xi^2 - 24*xi + 9) + T111f(MW2,MW2,MH2)*MZ2^-1*aPi^2*rat(10240*xi^8 - 111488*xi^7 + 460096*xi^6 - 863280*xi^5 + 569124*xi^4 + 459216*xi^3 - 1004805*xi^2 + 510786*xi - 6561,324*xi^6 - 3564*xi^5 + 14904*xi^4 - 29160
      *xi^3 + 26244*xi^2 - 8748*xi) + T111f(MW2,MW2,MH2)*MZ2^-1*aPi^2*qq*rat( - 147456*xi^12 + 2973696*xi^11 - 26466304*xi^10 + 136231424*xi^9 - 448090240*xi^8 + 988685760*xi^7 - 1512569376*xi^6 + 1659422376*xi^5 - 1337410764*xi^4 + 768000042*xi^3 - 
      280538883*xi^2 + 47991528*xi + 767637,10368*xi^9 - 160704*xi^8 + 1042632*xi^7 - 3674160*xi^6 + 7645752*xi^5 - 9587808*xi^4 + 7085880*xi^3 - 2834352*xi^2 + 472392*xi) + T111f(MW2,MH2,MH2)*MZ2^-1*aPi^2*qq*rat( - 1408*xi^2 + 1728*xi - 612,48*xi^2 - 72
      *xi + 27) + T111f(MH2,MH2,MH2)*MZ2^-1*aPi^2*qq*rat( - 16*xi^2,4*xi^2 - 7*xi + 3) + T111f(0,MZ2,MW2)*MZ2^-1*aPi^2*rat( - 305267*xi + 318227,1458*xi - 1458) + T111f(0,MZ2,MW2)*MZ2^-1*aPi^2*qq*rat( - 19223956*xi^2 + 33748195*xi - 14519055,69984*xi^2
       - 122472*xi + 52488) + T111f(0,MZ2,MH2)*MZ2^-1*aPi^2*qq*rat(416*xi^6 + 6280*xi^5 - 18720*xi^4 + 13816*xi^3 - 5248*xi^2 + 1584*xi + 288,108*xi^4 - 297*xi^3 + 270*xi^2 - 81*xi) + T111f(0,MW2,MH2)*MZ2^-1*aPi^2*rat( - 10240*xi^5 + 19840*xi^4 - 384*
      xi^3 - 14040*xi^2 + 2160*xi + 1944,324*xi^3 - 567*xi^2 + 243*xi) + T111f(0,MW2,MH2)*MZ2^-1*aPi^2*qq*rat( - 148224*xi^6 + 392960*xi^5 - 81632*xi^4 - 432768*xi^3 + 383049*xi^2 - 105705*xi - 7776,5184*xi^4 - 12960*xi^3 + 10692*xi^2 - 2916*xi) + B0H(
      MZ2,MZ2)*aPi^2*qq*rat( - 8*xi^3 + 32*xi^2 - 96*xi,12*xi^2 - 21*xi + 9) + B0H(MZ2,MZ2)*aPi^2*LnXi*qq*rat(56*xi^4 - 272*xi^3 + 864*xi^2 - 576*xi,48*xi^4 - 168*xi^3 + 219*xi^2 - 126*xi + 27) + B0H(MZ2,MZ2)*aPi^2*LnC2*qq*rat(24*xi^2 - 96*xi + 288,16*
      xi^2 - 24*xi + 9) + B0H(MW2,MW2)*aPi^2*qq*rat( - 16*xi^3 + 48*xi^2 - 108*xi,12*xi^2 - 21*xi + 9) + B0H(MW2,MW2)*aPi^2*LnXi*qq*rat(112*xi^4 - 432*xi^3 + 1044*xi^2 - 648*xi,48*xi^4 - 168*xi^3 + 219*xi^2 - 126*xi + 27) + B0H(MW2,MW2)*aPi^2*LnC2*qq*
      rat(48*xi^2 - 144*xi + 324,16*xi^2 - 24*xi + 9) + B0H(MH2,MH2)*aPi^2*qq*rat( - 24*xi^3,4*xi^2 - 7*xi + 3) + B0H(MH2,MH2)*aPi^2*LnXi*qq*rat(168*xi^4 - 144*xi^3,16*xi^4 - 56*xi^3 + 73*xi^2 - 42*xi + 9) + B0H(MH2,MH2)*aPi^2*LnC2*qq*rat(216*xi^2,16*
      xi^2 - 24*xi + 9)
       + qq*aPi^2*rat(478139,324)
       + qq*aPi^2*Li4yz*rat(-80*y^7+280*y^6-488*y^5+520*y^4-168*y^3-128*y^2+32*y+16,y^4-2*y^3+3*y^2-2*y+1)
       + qq*aPi^2*Li4y1*rat(-96*y^6+240*y^5-376*y^4+336*y^3-120*y^2+64*y-64,y^4-2*y^3+3*y^2-2*y+1)
       + qq*aPi^2*Li4y*rat(-96*y^6+336*y^5-616*y^4+688*y^3-408*y^2+48*y-16,y^4-2*y^3+3*y^2-2*y+1)
       + qq*aPi^2*Li3y1*rat(-48*y^6+144*y^5-280*y^4+328*y^3-224*y^2+80*y-32,y^4-2*y^3+3*y^2-2*y+1)
       + qq*aPi^2*Li3y*rat(-48*y^6+144*y^5-280*y^4+312*y^3-200*y^2+72*y-32,y^4-2*y^3+3*y^2-2*y+1)
       + qq*z3*aPi^2*rat(240*y^6-720*y^5+656*y^4-112*y^3-1200*y^2+1136*y-544,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*pi^2*aPi^2*rat(-1044*y^6+3132*y^5-4244*y^4+3268*y^3-528*y^2-584*y-32,27*y^4-54*y^3+81*y^2-54*y+27)
       + qq*pi^2*aPi^2*Li2y*rat(40*y^7-140*y^6+148*y^5-20*y^4-172*y^3+208*y^2+48*y-56,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*pi^4*aPi^2*rat(-85*y^7+602*y^6-1312*y^5+1730*y^4-1291*y^3+258*y^2-56*y+132,45*y^4-90*y^3+135*y^2-90*y+45)
       + qq*LnY1*aPi^2*rat(-2439*y^6+1526*y^5+5597*y^4-16383*y^3+14066*y^2-6943*y-108,27*y^5-54*y^4+81*y^3-54*y^2+27*y)
       + qq*LnY1*aPi^2*Li3y1*rat(48*y^7-96*y^6+112*y^5-48*y^4-128*y^3+128*y^2-32*y+16,y^4-2*y^3+3*y^2-2*y+1)
       + qq*LnY1*aPi^2*Li3y*rat(48*y^7-192*y^6+352*y^5-400*y^4+176*y^3+80*y^2-32*y,y^4-2*y^3+3*y^2-2*y+1)
       + qq*LnY1*aPi^2*Li2y*rat(-48*y^6+144*y^5-280*y^4+328*y^3-224*y^2+80*y-32,y^4-2*y^3+3*y^2-2*y+1)
       + qq*LnY1*z3*aPi^2*rat(80*y^5-192*y^4+208*y^3-112*y^2-64*y+48,y^4-2*y^3+3*y^2-2*y+1)
       + qq*LnY1*pi^2*aPi^2*rat(78*y^7-186*y^6+66*y^5+422*y^4-952*y^3+1248*y^2-568*y+248,9*y^4-18*y^3+27*y^2-18*y+9)
       + qq*LnY1^2*aPi^2*rat(-240*y^8+918*y^7-1498*y^6+1598*y^5-858*y^4+188*y^3-190*y^2+144*y-18,9*y^6-18*y^5+27*y^4-18*y^3+9*y^2)
       + qq*LnY1^2*aPi^2*Li2y*rat(8*y^7-4*y^6-12*y^5+24*y^4-44*y^3+4*y^2+16*y-8,y^4-2*y^3+3*y^2-2*y+1)
       + qq*LnY1^2*pi^2*aPi^2*rat(-14*y^7+52*y^6-112*y^5+164*y^4-114*y^3+52*y^2-16*y+16,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY1^3*aPi^2*rat(26*y^7-118*y^6+274*y^5-366*y^4+220*y^3+28*y^2-112*y+48,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY1^4*aPi^2*rat(-11*y^7+46*y^6-94*y^5+116*y^4-67*y^3-2*y^2+12*y-2,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY*aPi^2*rat(2439*y^6-13108*y^5+23358*y^4-27515*y^3+22826*y^2-12576*y+4684,27*y^5-81*y^4+135*y^3-135*y^2+81*y-27)
       + qq*LnY*aPi^2*Li3y1*rat(-48*y^7+144*y^6-208*y^5+160*y^4+64*y^3-144*y^2+32,y^4-2*y^3+3*y^2-2*y+1)
       + qq*LnY*aPi^2*Li3y*rat(-48*y^7+240*y^6-544*y^5+752*y^4-560*y^3+144*y^2+32*y,y^4-2*y^3+3*y^2-2*y+1)
       + qq*LnY*aPi^2*Li2y*rat(48*y^6-144*y^5+280*y^4-312*y^3+200*y^2-72*y+32,y^4-2*y^3+3*y^2-2*y+1)
       + qq*LnY*z3*aPi^2*rat(-80*y^5+208*y^4-240*y^3+160*y^2+32*y-32,y^4-2*y^3+3*y^2-2*y+1)
       + qq*LnY*pi^2*aPi^2*rat(-78*y^7+288*y^6-372*y^5+272*y^4+62*y^3+132*y^2-412*y+308,9*y^4-18*y^3+27*y^2-18*y+9)
       + qq*LnY*LnY1*aPi^2*rat(160*y^6-480*y^5+488*y^4-176*y^3-396*y^2+404*y-144,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY*LnY1*aPi^2*Li2y*rat(-16*y^7+56*y^6-72*y^5+40*y^4+56*y^3-96*y^2+16,y^4-2*y^3+3*y^2-2*y+1)
       + qq*LnY*LnY1*pi^2*aPi^2*rat(44*y^7-172*y^6+268*y^5-220*y^4-8*y^3+160*y^2-40,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY*LnY1^2*aPi^2*rat(-78*y^7+204*y^6-336*y^5+242*y^4+230*y^3-546*y^2+392*y-160,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY*LnY1^3*aPi^2*rat(68*y^7-220*y^6+404*y^5-464*y^4+184*y^3+60*y^2-48*y+8,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY^2*aPi^2*rat(-240*y^8+1002*y^7-1792*y^6+1552*y^5-8*y^4-1466*y^3+1294*y^2-404*y+44,9*y^6-36*y^5+72*y^4-90*y^3+72*y^2-36*y+9)
       + qq*LnY^2*aPi^2*Li2y*rat(8*y^7-52*y^6+132*y^5-184*y^4+132*y^3-4*y^2-40*y+16,y^4-2*y^3+3*y^2-2*y+1)
       + qq*LnY^2*pi^2*aPi^2*rat(-10*y^7+50*y^6-94*y^5+116*y^4-80*y^3+30*y^2-28*y+24,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY^2*LnY1*aPi^2*rat(78*y^7-198*y^6+318*y^5-268*y^4-124*y^3+258*y^2-172*y+44,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY^2*LnY1^2*aPi^2*rat(-18*y^7+78*y^6-142*y^5+146*y^4-40*y^3-68*y^2+24*y+4,y^4-2*y^3+3*y^2-2*y+1)
       + qq*LnY^3*aPi^2*rat(-26*y^7+64*y^6-112*y^5+144*y^4-46*y^3+8*y^2+16*y,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY^3*LnY1*aPi^2*rat(-4*y^7-40*y^6+128*y^5-176*y^4+132*y^3+48*y^2-80*y+32,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY^4*aPi^2*rat(y^7+4*y^6-12*y^5+16*y^4-13*y^3-4*y^2+4*y,3*y^4-6*y^3+9*y^2-6*y+3);

# B2f1: two loops, one closed fermion loop
B2f1 =
aPi^2*rat(1179648*xi^5*xt^7 - 3538944*xi^5*xt^6 + 4202496*xi^5*xt^5 - 2506752*xi^5*xt^4 + 787968*xi^5*xt^3 - 124416*xi^5*xt^2 + 7776*xi^5*xt - 471859200*xi^4*xt^10 + 1029242880*xi^4*xt^9 - 1133715456*xi^4*xt^8 + 404267008*xi^4*xt^7 + 979153408*xi^4*xt^6
       - 1618980096*xi^4*xt^5 + 1037545376*xi^4*xt^4 - 331022752*xi^4*xt^3 + 52372422*xi^4*xt^2 - 3341412*xi^4*xt + 13068*xi^4 + 3774873600*xi^3*xt^11 - 7762083840*xi^3*xt^10 + 8010399744*xi^3*xt^9 - 2006638592*xi^3*xt^8 - 8355532800*xi^3*xt^7 + 
      12050083328*xi^3*xt^6 - 6710203648*xi^3*xt^5 + 1617072864*xi^3*xt^4 - 88907888*xi^3*xt^3 - 25532262*xi^3*xt^2 + 3229092*xi^3*xt - 13068*xi^3 - 7549747200*xi^2*xt^12 + 12693012480*xi^2*xt^11 - 9807593472*xi^2*xt^10 - 2899902464*xi^2*xt^9 + 
      19252346880*xi^2*xt^8 - 18265759744*xi^2*xt^7 + 3695817728*xi^2*xt^6 + 3001985280*xi^2*xt^5 - 1810241408*xi^2*xt^4 + 365151312*xi^2*xt^3 - 26460000*xi^2*xt^2 + 104544*xi^2*xt + 7549747200*xi*xt^12 - 16361717760*xi*xt^11 + 17623941120*xi*xt^10 - 
      5450088448*xi*xt^9 - 16725999616*xi*xt^8 + 26526526464*xi*xt^7 - 16803768320*xi*xt^6 + 5328561856*xi*xt^5 - 839288448*xi*xt^4 + 53338176*xi*xt^3 - 209088*xi*xt^2 + 35389440*xt^11 - 106168320*xt^10 + 126074880*xt^9 - 75202560*xt^8 + 23639040*xt^7 - 
      3732480*xt^6 + 233280*xt^5,995328*xi^4*xt^7 - 2985984*xi^4*xt^6 + 3545856*xi^4*xt^5 - 2115072*xi^4*xt^4 + 664848*xi^4*xt^3 - 104976*xi^4*xt^2 + 6561*xi^4*xt - 7962624*xi^3*xt^8 + 22892544*xi^3*xt^7 - 25380864*xi^3*xt^6 + 13374720*xi^3*xt^5 - 
      3203712*xi^3*xt^4 + 174960*xi^3*xt^3 + 52488*xi^3*xt^2 - 6561*xi^3*xt + 15925248*xi^2*xt^9 - 39813120*xi^2*xt^8 + 32845824*xi^2*xt^7 - 5474304*xi^2*xt^6 - 6283008*xi^2*xt^5 + 3639168*xi^2*xt^4 - 734832*xi^2*xt^3 + 52488*xi^2*xt^2 - 15925248*xi*xt^9
       + 47775744*xi*xt^8 - 56733696*xi*xt^7 + 33841152*xi*xt^6 - 10637568*xi*xt^5 + 1679616*xi*xt^4 - 104976*xi*xt^3) + aPi^2*qq*rat(84934656*xi^7*xt^10 - 318504960*xi^7*xt^9 + 493682688*xi^7*xt^8 - 407420928*xi^7*xt^7 + 192098304*xi^7*xt^6 - 51508224*
      xi^7*xt^5 + 7278336*xi^7*xt^4 - 419904*xi^7*xt^3 - 679477248*xi^6*xt^11 + 5414584320*xi^6*xt^10 - 14548008960*xi^6*xt^9 + 19354927104*xi^6*xt^8 - 14409584640*xi^6*xt^7 + 6171079680*xi^6*xt^6 - 1455121152*xi^6*xt^5 + 157432896*xi^6*xt^4 - 1232496*
      xi^6*xt^3 - 746496*xi^6*xt^2 - 19131531264*xi^5*xt^12 + 9429516288*xi^5*xt^11 + 53388361728*xi^5*xt^10 - 119038873600*xi^5*xt^9 + 221742679040*xi^5*xt^8 - 328083306240*xi^5*xt^7 + 295991606080*xi^5*xt^6 - 157886025392*xi^5*xt^5 + 50729568000*xi^5*
      xt^4 - 9955690776*xi^5*xt^3 + 1202406012*xi^5*xt^2 - 89184564*xi^5*xt + 3499200*xi^5 + 163923886080*xi^4*xt^13 - 195008200704*xi^4*xt^12 + 1364115456*xi^4*xt^11 + 297120886784*xi^4*xt^10 - 1214818575360*xi^4*xt^9 + 2140013672704*xi^4*xt^8 - 
      1793706464192*xi^4*xt^7 + 750149321808*xi^4*xt^6 - 130071168940*xi^4*xt^5 - 9199306392*xi^4*xt^4 + 7805774412*xi^4*xt^3 - 1389357657*xi^4*xt^2 + 128079387*xi^4*xt - 6123600*xi^4 - 327847772160*xi^3*xt^14 + 220731015168*xi^3*xt^13 + 135899578368*
      xi^3*xt^12 - 449669644288*xi^3*xt^11 + 1920653242368*xi^3*xt^10 - 2565011588096*xi^3*xt^9 + 490387141888*xi^3*xt^8 + 1346413343040*xi^3*xt^7 - 1182487296304*xi^3*xt^6 + 434079728700*xi^3*xt^5 - 82063495368*xi^3*xt^4 + 7918103268*xi^3*xt^3 - 
      290722203*xi^3*xt^2 - 17899623*xi^3*xt + 2624400*xi^3 + 573733601280*xi^2*xt^14 - 645991759872*xi^2*xt^13 - 191963529216*xi^2*xt^12 + 1476657233920*xi^2*xt^11 - 4784162705408*xi^2*xt^10 + 7889335815168*xi^2*xt^9 - 6477064120576*xi^2*xt^8 + 
      2697933267392*xi^2*xt^7 - 476905765728*xi^2*xt^6 - 26617919904*xi^2*xt^5 + 26211981456*xi^2*xt^4 - 4717828152*xi^2*xt^3 + 437129784*xi^2*xt^2 - 20995200*xi^2*xt - 307038781440*xi*xt^14 + 551020658688*xi*xt^13 - 319639191552*xi*xt^12 - 367830810624*
      xi*xt^11 + 2053815152640*xi*xt^10 - 3800138535936*xi*xt^9 + 3580907001600*xi*xt^8 - 1918772658240*xi*xt^7 + 613944082944*xi*xt^6 - 119863022400*xi*xt^5 + 14429991888*xi*xt^4 - 1070214768*xi*xt^3 + 41990400*xi*xt^2 - 3397386240*xt^13 + 12740198400*
      xt^12 - 19747307520*xt^11 + 16296837120*xt^10 - 7683932160*xt^9 + 2060328960*xt^8 - 291133440*xt^7 + 16796160*xt^6,47775744*xi^5*xt^9 - 179159040*xi^5*xt^8 + 277696512*xi^5*xt^7 - 229174272*xi^5*xt^6 + 108055296*xi^5*xt^5 - 28973376*xi^5*xt^4 + 
      4094064*xi^5*xt^3 - 236196*xi^5*xt^2 - 382205952*xi^4*xt^10 + 1349664768*xi^4*xt^9 - 1908043776*xi^4*xt^8 + 1347425280*xi^4*xt^7 - 463387392*xi^4*xt^6 + 42690240*xi^4*xt^5 + 17950896*xi^4*xt^4 - 5275044*xi^4*xt^3 + 413343*xi^4*xt^2 + 764411904*xi^3
      *xt^11 - 2197684224*xi^3*xt^10 + 1970749440*xi^3*xt^9 + 86593536*xi^3*xt^8 - 1271282688*xi^3*xt^7 + 877319424*xi^3*xt^6 - 259080768*xi^3*xt^5 + 31807728*xi^3*xt^4 - 236196*xi^3*xt^3 - 177147*xi^3*xt^2 - 1337720832*xi^2*xt^11 + 4729798656*xi^2*xt^10
       - 6700548096*xi^2*xt^9 + 4750700544*xi^2*xt^8 - 1650502656*xi^2*xt^7 + 162922752*xi^2*xt^6 + 59206464*xi^2*xt^5 - 17950896*xi^2*xt^4 + 1417176*xi^2*xt^3 + 573308928*xi*xt^11 - 2149908480*xi*xt^10 + 3332358144*xi*xt^9 - 2750091264*xi*xt^8 + 
      1296663552*xi*xt^7 - 347680512*xi*xt^6 + 49128768*xi*xt^5 - 2834352*xi*xt^4) + aPi^2*Lmb*rat( - 1152*xt^2 - 2560*xt + 4512,324*xt - 243) + aPi^2*Lmb*qq*rat( - 4096*xi*xt^3 - 6144*xi*xt^2 + 36864*xi*xt - 17280*xi + 3072*xt^3 + 3456*xt^2 - 25920*xt
       + 12312,1728*xi*xt^2 - 2592*xi*xt + 972*xi - 1296*xt^2 + 1944*xt - 729) + aPi^2*Lmb^2*rat(-88,27) + aPi^2*Lmb^2*qq*rat(-44,27) + aPi^2*Lmc*rat(2480,81) + aPi^2*Lmc*qq*rat( - 9248*xi + 6864,108*xi - 81) + aPi^2*Lmc^2*rat(-88,27) + aPi^2*Lmc^2*qq*
      rat(-464,27) + aPi^2*Lms*rat(-1504,81) + aPi^2*Lms*qq*rat( - 640*xi + 456,36*xi - 27) + aPi^2*Lms^2*rat(-88,27) + aPi^2*Lms^2*qq*rat(-44,27) + aPi^2*Lmd*rat(-1504,81) + aPi^2*Lmd*qq*rat( - 640*xi + 456,36*xi - 27) + aPi^2*Lmd^2*rat(-88,27) + aPi^2*
      Lmd^2*qq*rat(-44,27) + aPi^2*Lmu*rat(2480,81) + aPi^2*Lmu*qq*rat( - 9248*xi + 6864,108*xi - 81) + aPi^2*Lmu^2*rat(-88,27) + aPi^2*Lmu^2*qq*rat(-464,27) + aPi^2*Lmta*rat(344,27) + aPi^2*Lmta*qq*rat(-40,1) + aPi^2*Lmta^2*qq*rat(-44,9) + aPi^2*Lmmu*
      rat(344,27) + aPi^2*Lmmu*qq*rat(-40,1) + aPi^2*Lmmu^2*qq*rat(-44,9) + aPi^2*LnXt*rat(377487360*xi^4*xt^9 - 851705856*xi^4*xt^8 + 875397120*xi^4*xt^7 - 632299520*xi^4*xt^6 + 347185152*xi^4*xt^5 - 85708800*xi^4*xt^4 - 17113216*xi^4*xt^3 + 14725728*
      xi^4*xt^2 - 3001968*xi^4*xt + 205200*xi^4 - 3019898880*xi^3*xt^10 + 6436159488*xi^3*xt^9 - 6169165824*xi^3*xt^8 + 4240801792*xi^3*xt^7 - 2222817280*xi^3*xt^6 + 394149888*xi^3*xt^5 + 199404032*xi^3*xt^4 - 94969472*xi^3*xt^3 + 8504640*xi^3*xt^2 + 
      1407024*xi^3*xt - 205200*xi^3 + 6039797760*xi^2*xt^11 - 10607394816*xi^2*xt^10 + 7263485952*xi^2*xt^9 - 3357802496*xi^2*xt^8 + 851345408*xi^2*xt^7 + 1122508800*xi^2*xt^6 - 823435264*xi^2*xt^5 + 59348992*xi^2*xt^4 + 76088448*xi^2*xt^3 - 21160224*
      xi^2*xt^2 + 1641600*xi^2*xt - 6039797760*xi*xt^11 + 13542359040*xi*xt^10 - 13652459520*xi*xt^9 + 9495707648*xi*xt^8 - 4962484224*xi*xt^7 + 1041518592*xi*xt^6 + 380145664*xi*xt^5 - 253838592*xi*xt^4 + 49306752*xi*xt^3 - 3283200*xi*xt^2 - 28311552*
      xt^10 + 84934656*xt^9 - 100859904*xt^8 + 60162048*xt^7 - 18911232*xt^6 + 2985984*xt^5 - 186624*xt^4,995328*xi^4*xt^6 - 2985984*xi^4*xt^5 + 3545856*xi^4*xt^4 - 2115072*xi^4*xt^3 + 664848*xi^4*xt^2 - 104976*xi^4*xt + 6561*xi^4 - 7962624*xi^3*xt^7 + 
      22892544*xi^3*xt^6 - 25380864*xi^3*xt^5 + 13374720*xi^3*xt^4 - 3203712*xi^3*xt^3 + 174960*xi^3*xt^2 + 52488*xi^3*xt - 6561*xi^3 + 15925248*xi^2*xt^8 - 39813120*xi^2*xt^7 + 32845824*xi^2*xt^6 - 5474304*xi^2*xt^5 - 6283008*xi^2*xt^4 + 3639168*xi^2*
      xt^3 - 734832*xi^2*xt^2 + 52488*xi^2*xt - 15925248*xi*xt^8 + 47775744*xi*xt^7 - 56733696*xi*xt^6 + 33841152*xi*xt^5 - 10637568*xi*xt^4 + 1679616*xi*xt^3 - 104976*xi*xt^2) + aPi^2*LnXt*qq*rat( - 764411904*xi^6*xt^8 + 2866544640*xi^6*xt^7 - 
      4443144192*xi^6*xt^6 + 3666788352*xi^6*xt^5 - 1728884736*xi^6*xt^4 + 463574016*xi^6*xt^3 - 65505024*xi^6*xt^2 + 3779136*xi^6*xt + 16392388608*xi^5*xt^10 - 19697762304*xi^5*xt^9 - 32404733952*xi^5*xt^8 + 69521358848*xi^5*xt^7 - 30876020736*xi^5*xt^6
       - 19415006208*xi^5*xt^5 + 27785555200*xi^5*xt^4 - 13759428288*xi^5*xt^3 + 3581896032*xi^5*xt^2 - 488230848*xi^5*xt + 27481680*xi^5 - 131139108864*xi^4*xt^11 + 159471894528*xi^4*xt^10 + 182883385344*xi^4*xt^9 - 333595230208*xi^4*xt^8 - 8615186432*
      xi^4*xt^7 + 275193775104*xi^4*xt^6 - 210883187456*xi^4*xt^5 + 67910321216*xi^4*xt^4 - 6122053104*xi^4*xt^3 - 2121528024*xi^4*xt^2 + 617413212*xi^4*xt - 47935476*xi^4 + 262278217728*xi^3*xt^12 - 159054299136*xi^3*xt^11 - 532751843328*xi^3*xt^10 + 
      295061356544*xi^3*xt^9 + 730009944064*xi^3*xt^8 - 846534561792*xi^3*xt^7 + 228856910848*xi^3*xt^6 + 120814416128*xi^3*xt^5 - 105644664768*xi^3*xt^4 + 30964104432*xi^3*xt^3 - 3718329192*xi^3*xt^2 + 28149444*xi^3*xt + 20453796*xi^3 - 458986881024*
      xi^2*xt^12 + 472661360640*xi^2*xt^11 + 1000520024064*xi^2*xt^10 - 1812452016128*xi^2*xt^9 + 606471831552*xi^2*xt^8 + 587458473984*xi^2*xt^7 - 605656880128*xi^2*xt^6 + 212908727040*xi^2*xt^5 - 20505708288*xi^2*xt^4 - 6903328896*xi^2*xt^3 + 
      2071788192*xi^2*xt^2 - 163630368*xi^2*xt + 245631025152*xi*xt^12 - 428891701248*xi*xt^11 - 94388355072*xi*xt^10 + 639225102336*xi*xt^9 - 365124206592*xi*xt^8 - 154185043968*xi*xt^7 + 278285822976*xi*xt^6 - 147217390848*xi*xt^5 + 40026814848*xi*xt^4
       - 5647278528*xi*xt^3 + 327260736*xi*xt^2 + 2717908992*xt^11 - 10192158720*xt^10 + 15797846016*xt^9 - 13037469696*xt^8 + 6147145728*xt^7 - 1648263168*xt^6 + 232906752*xt^5 - 13436928*xt^4,47775744*xi^5*xt^7 - 179159040*xi^5*xt^6 + 277696512*xi^5*
      xt^5 - 229174272*xi^5*xt^4 + 108055296*xi^5*xt^3 - 28973376*xi^5*xt^2 + 4094064*xi^5*xt - 236196*xi^5 - 382205952*xi^4*xt^8 + 1349664768*xi^4*xt^7 - 1908043776*xi^4*xt^6 + 1347425280*xi^4*xt^5 - 463387392*xi^4*xt^4 + 42690240*xi^4*xt^3 + 17950896*
      xi^4*xt^2 - 5275044*xi^4*xt + 413343*xi^4 + 764411904*xi^3*xt^9 - 2197684224*xi^3*xt^8 + 1970749440*xi^3*xt^7 + 86593536*xi^3*xt^6 - 1271282688*xi^3*xt^5 + 877319424*xi^3*xt^4 - 259080768*xi^3*xt^3 + 31807728*xi^3*xt^2 - 236196*xi^3*xt - 177147*
      xi^3 - 1337720832*xi^2*xt^9 + 4729798656*xi^2*xt^8 - 6700548096*xi^2*xt^7 + 4750700544*xi^2*xt^6 - 1650502656*xi^2*xt^5 + 162922752*xi^2*xt^4 + 59206464*xi^2*xt^3 - 17950896*xi^2*xt^2 + 1417176*xi^2*xt + 573308928*xi*xt^9 - 2149908480*xi*xt^8 + 
      3332358144*xi*xt^7 - 2750091264*xi*xt^6 + 1296663552*xi*xt^5 - 347680512*xi*xt^4 + 49128768*xi*xt^3 - 2834352*xi*xt^2) + aPi^2*LnXt*Lmb*rat( - 128*xt^2,16*xt^2 - 24*xt + 9) + aPi^2*LnXt*Lmb*qq*rat( - 512*xt^3 + 128*xt^2,64*xt^3 - 144*xt^2 + 108*xt
       - 27) + aPi^2*LnXt^2*rat( - 163840*xi^4*xt^6 + 185344*xi^4*xt^5 - 145408*xi^4*xt^4 + 60736*xi^4*xt^3 - 10112*xi^4*xt^2 + 96*xi^4*xt + 88*xi^4 + 1310720*xi^3*xt^7 - 1318912*xi^3*xt^6 + 974848*xi^3*xt^5 - 339200*xi^3*xt^4 + 20160*xi^3*xt^3 + 9312*
      xi^3*xt^2 - 800*xi^3*xt - 88*xi^3 - 2621440*xi^2*xt^8 + 1654784*xi^2*xt^7 - 849920*xi^2*xt^6 - 174592*xi^2*xt^5 + 316800*xi^2*xt^4 - 78624*xi^2*xt^3 + 2208*xi^2*xt^2 + 704*xi^2*xt + 2621440*xi*xt^8 - 2928640*xi*xt^7 + 2280448*xi*xt^6 - 960256*xi*
      xt^5 + 162624*xi*xt^4 - 1888*xi*xt^3 - 1408*xi*xt^2 + 12288*xt^7 - 9216*xt^6 + 2304*xt^5 - 192*xt^4,1728*xi^4*xt^3 - 1296*xi^4*xt^2 + 324*xi^4*xt - 27*xi^4 - 13824*xi^3*xt^4 + 8640*xi^3*xt^3 - 1296*xi^3*xt^2 - 108*xi^3*xt + 27*xi^3 + 27648*xi^2*
      xt^5 - 6912*xi^2*xt^4 - 5184*xi^2*xt^3 + 2160*xi^2*xt^2 - 216*xi^2*xt - 27648*xi*xt^5 + 20736*xi*xt^4 - 5184*xi*xt^3 + 432*xi*xt^2) + aPi^2*LnXt^2*qq*rat( - 1778688*xi^5*xt^6 + 547584*xi^5*xt^5 - 185024*xi^5*xt^4 - 180208*xi^5*xt^3 + 247456*xi^5*
      xt^2 - 77856*xi^5*xt + 7488*xi^5 + 14229504*xi^4*xt^7 - 1931520*xi^4*xt^6 + 1130176*xi^4*xt^5 + 1516112*xi^4*xt^4 - 1610140*xi^4*xt^3 + 184936*xi^4*xt^2 + 76344*xi^4*xt - 13104*xi^4 - 28459008*xi^3*xt^8 - 13486080*xi^3*xt^7 + 342784*xi^3*xt^6 - 
      3402560*xi^3*xt^5 + 921680*xi^3*xt^4 + 2092012*xi^3*xt^3 - 779912*xi^3*xt^2 + 46440*xi^3*xt + 5616*xi^3 + 49803264*xi^2*xt^8 - 2128896*xi^2*xt^7 + 162560*xi^2*xt^6 + 5824192*xi^2*xt^5 - 5506784*xi^2*xt^4 + 651040*xi^2*xt^3 + 256704*xi^2*xt^2 - 
      44928*xi^2*xt - 26652672*xi*xt^8 + 9544704*xi*xt^7 - 1906944*xi*xt^6 - 2434368*xi*xt^5 + 2958336*xi*xt^4 - 925824*xi*xt^3 + 89856*xi*xt^2 - 294912*xt^7 + 221184*xt^6 - 55296*xt^5 + 4608*xt^4,20736*xi^5*xt^3 - 15552*xi^5*xt^2 + 3888*xi^5*xt - 324*
      xi^5 - 165888*xi^4*xt^4 + 88128*xi^4*xt^3 - 3888*xi^4*xt^2 - 4212*xi^4*xt + 567*xi^4 + 331776*xi^3*xt^5 + 41472*xi^3*xt^4 - 139968*xi^3*xt^3 + 37584*xi^3*xt^2 - 1620*xi^3*xt - 243*xi^3 - 580608*xi^2*xt^5 + 311040*xi^2*xt^4 - 15552*xi^2*xt^3 - 14256
      *xi^2*xt^2 + 1944*xi^2*xt + 248832*xi*xt^5 - 186624*xi*xt^4 + 46656*xi*xt^3 - 3888*xi*xt^2) + aPi^2*LnXi*rat( - 32*xi^5 + 304*xi^4*xt + 64*xi^4 - 992*xi^3*xt^2 - 864*xi^3*xt - 32*xi^3 + 3264*xi^2*xt^2 + 752*xi^2*xt - 3040*xi*xt^2,27*xi^4 - 216*xi^3
      *xt - 54*xi^3 + 432*xi^2*xt^2 + 432*xi^2*xt + 27*xi^2 - 864*xi*xt^2 - 216*xi*xt + 432*xt^2) + aPi^2*LnXi*qq*rat( - 2304*xi^8*xt + 18432*xi^7*xt^2 - 54144*xi^7*xt - 4096*xi^7 - 36864*xi^6*xt^3 + 391680*xi^6*xt^2 + 266864*xi^6*xt + 49280*xi^6 - 
      866304*xi^5*xt^3 - 1784704*xi^5*xt^2 - 778128*xi^5*xt - 81856*xi^5 + 663552*xi^4*xt^4 + 3481344*xi^4*xt^3 + 3550272*xi^4*xt^2 + 994144*xi^4*xt + 38976*xi^4 - 1990656*xi^3*xt^4 - 4755456*xi^3*xt^3 - 3559808*xi^3*xt^2 - 479040*xi^3*xt - 2304*xi^3 + 
      1990656*xi^2*xt^4 + 2737152*xi^2*xt^3 + 1596864*xi^2*xt^2 + 54144*xi^2*xt - 663552*xi*xt^4 - 559872*xi*xt^3 - 218880*xi*xt^2,1296*xi^6 - 10368*xi^5*xt - 4536*xi^5 + 20736*xi^4*xt^2 + 36288*xi^4*xt + 5913*xi^4 - 72576*xi^3*xt^2 - 47304*xi^3*xt - 
      3402*xi^3 + 94608*xi^2*xt^2 + 27216*xi^2*xt + 729*xi^2 - 54432*xi*xt^2 - 5832*xi*xt + 11664*xt^2) + aPi^2*LnXi*Lmb*rat( - 32*xi^2,36*xi^2 - 63*xi + 27) + aPi^2*LnXi*Lmb*qq*rat( - 64*xi^3 - 48*xi^2,432*xi^3 - 1080*xi^2 + 891*xi - 243) + aPi^2*LnXi*
      Lmc*rat( - 32*xi^2,36*xi^2 - 63*xi + 27) + aPi^2*LnXi*Lmc*qq*rat( - 640*xi^3 + 384*xi^2,432*xi^3 - 1080*xi^2 + 891*xi - 243) + aPi^2*LnXi*Lms*rat( - 32*xi^2,36*xi^2 - 63*xi + 27) + aPi^2*LnXi*Lms*qq*rat( - 64*xi^3 - 48*xi^2,432*xi^3 - 1080*xi^2 + 
      891*xi - 243) + aPi^2*LnXi*Lmd*rat( - 32*xi^2,36*xi^2 - 63*xi + 27) + aPi^2*LnXi*Lmd*qq*rat( - 64*xi^3 - 48*xi^2,432*xi^3 - 1080*xi^2 + 891*xi - 243) + aPi^2*LnXi*Lmu*rat( - 32*xi^2,36*xi^2 - 63*xi + 27) + aPi^2*LnXi*Lmu*qq*rat( - 640*xi^3 + 384*
      xi^2,432*xi^3 - 1080*xi^2 + 891*xi - 243) + aPi^2*LnXi*Lmta*qq*rat( - 16*xi^2,12*xi^2 - 21*xi + 9) + aPi^2*LnXi*Lmmu*qq*rat( - 16*xi^2,12*xi^2 - 21*xi + 9) + aPi^2*LnXi*LnXt*rat( - 96*xi^5 + 768*xi^4*xt^2 + 768*xi^4*xt + 96*xi^4 - 768*xi^3*xt^3 - 
      2624*xi^3*xt^2 - 1536*xi^3*xt - 4032*xi^2*xt^3 + 6272*xi^2*xt^2 + 576*xi^2*xt + 2688*xi*xt^3 - 3264*xi*xt^2 + 576*xt^3,108*xi^5 - 864*xi^4*xt - 297*xi^4 + 1728*xi^3*xt^2 + 2376*xi^3*xt + 270*xi^3 - 4752*xi^2*xt^2 - 2160*xi^2*xt - 81*xi^2 + 4320*xi*
      xt^2 + 648*xi*xt - 1296*xt^2) + aPi^2*LnXi*LnXt*qq*rat(20736*xi^7*xt - 165888*xi^6*xt^2 - 93312*xi^6*xt - 1920*xi^6 + 497664*xi^5*xt^3 + 771072*xi^5*xt^2 + 149712*xi^5*xt + 3072*xi^5 - 663552*xi^4*xt^4 - 2098176*xi^4*xt^3 - 1130272*xi^4*xt^2 - 
      123456*xi^4*xt - 1152*xi^4 + 2322432*xi^3*xt^4 + 2567808*xi^3*xt^3 + 769408*xi^3*xt^2 + 58608*xi^3*xt - 2571264*xi^2*xt^4 - 1026816*xi^2*xt^3 - 313440*xi^2*xt^2 - 13824*xi^2*xt + 912384*xi*xt^4 + 61056*xi*xt^3 + 78336*xi*xt^2 - 13824*xt^3,1296*xi^6
       - 10368*xi^5*xt - 4536*xi^5 + 20736*xi^4*xt^2 + 36288*xi^4*xt + 5913*xi^4 - 72576*xi^3*xt^2 - 47304*xi^3*xt - 3402*xi^3 + 94608*xi^2*xt^2 + 27216*xi^2*xt + 729*xi^2 - 54432*xi*xt^2 - 5832*xi*xt + 11664*xt^2) + aPi^2*LnXi^2*qq*rat( - 3232*xi^4 + 
      960*xi^3 + 1584*xi^2,432*xi^4 - 1512*xi^3 + 1971*xi^2 - 1134*xi + 243) + aPi^2*LnC2*rat(81920*xt^6 - 165120*xt^5 + 266432*xt^4 - 284016*xt^3 + 151524*xt^2 - 26136*xt + 324,576*xt^4 - 1296*xt^3 + 972*xt^2 - 243*xt) + aPi^2*LnC2*qq*rat( - 2359296*
      xi^2*xt^7 + 28950528*xi^2*xt^6 - 74891264*xi^2*xt^5 + 124545024*xi^2*xt^4 - 135553536*xi^2*xt^3 + 84715200*xi^2*xt^2 - 24408864*xi^2*xt + 1928448*xi^2 + 884736*xi*xt^7 - 35463168*xi*xt^6 + 103526400*xi*xt^5 - 182780928*xi*xt^4 + 202988160*xi*xt^3
       - 127321632*xi*xt^2 + 36659952*xi*xt - 2892672*xi + 1327104*xt^7 + 8322048*xt^6 - 33666048*xt^5 + 67070592*xt^4 - 77088672*xt^3 + 48492108*xt^2 - 13887450*xt + 1084752,110592*xi^2*xt^5 - 331776*xi^2*xt^4 + 373248*xi^2*xt^3 - 186624*xi^2*xt^2 + 
      34992*xi^2*xt - 165888*xi*xt^5 + 497664*xi*xt^4 - 559872*xi*xt^3 + 279936*xi*xt^2 - 52488*xi*xt + 62208*xt^5 - 186624*xt^4 + 209952*xt^3 - 104976*xt^2 + 19683*xt) + aPi^2*LnC2*Lmb*rat(256*xi*xt^2 + 20352*xi*xt - 7632*xi - 3648*xt^2 - 10080*xt + 
      3780,1728*xi*xt^2 - 2592*xi*xt + 972*xi - 1296*xt^2 + 1944*xt - 729) + aPi^2*LnC2*Lmb*qq*rat(225280*xi^2*xt^3 - 359424*xi^2*xt^2 + 255744*xi^2*xt - 63936*xi^2 - 371712*xi*xt^3 + 615168*xi*xt^2 - 440640*xi*xt + 110160*xi + 147456*xt^3 - 248832*xt^2
       + 178848*xt - 44712,9216*xi^2*xt^3 - 20736*xi^2*xt^2 + 15552*xi^2*xt - 3888*xi^2 - 13824*xi*xt^3 + 31104*xi*xt^2 - 23328*xi*xt + 5832*xi + 5184*xt^3 - 11664*xt^2 + 8748*xt - 2187) + aPi^2*LnC2*Lmc*rat( - 3968*xi + 2760,108*xi - 81) + aPi^2*LnC2*
      Lmc*qq*rat(1408*xi^2 - 3072*xi + 1440,144*xi^2 - 216*xi + 81) + aPi^2*LnC2*Lms*rat( - 848*xi + 420,108*xi - 81) + aPi^2*LnC2*Lms*qq*rat(2368*xi^2 - 4080*xi + 1656,144*xi^2 - 216*xi + 81) + aPi^2*LnC2*Lmd*rat( - 848*xi + 420,108*xi - 81) + aPi^2*
      LnC2*Lmd*qq*rat(2368*xi^2 - 4080*xi + 1656,144*xi^2 - 216*xi + 81) + aPi^2*LnC2*Lmu*rat( - 3968*xi + 2760,108*xi - 81) + aPi^2*LnC2*Lmu*qq*rat(1408*xi^2 - 3072*xi + 1440,144*xi^2 - 216*xi + 81) + aPi^2*LnC2*Lmta*rat(-260,9) + aPi^2*LnC2*Lmta*qq*
      rat( - 80*xi + 24,12*xi - 9) + aPi^2*LnC2*Lmmu*rat(-260,9) + aPi^2*LnC2*Lmmu*qq*rat( - 80*xi + 24,12*xi - 9) + aPi^2*LnC2*LnXt*rat( - 983040*xi*xt^5 + 1769472*xi*xt^4 - 1710080*xi*xt^3 + 1304064*xi*xt^2 - 656640*xi*xt + 107136*xi + 737280*xt^5 - 
      1327104*xt^4 + 1268736*xt^3 - 946944*xt^2 + 469152*xt - 74520,6912*xi*xt^3 - 15552*xi*xt^2 + 11664*xi*xt - 2916*xi - 5184*xt^3 + 11664*xt^2 - 8748*xt + 2187) + aPi^2*LnC2*LnXt*qq*rat(786432*xi^2*xt^6 - 11632640*xi^2*xt^5 + 21307392*xi^2*xt^4 - 
      11421696*xi^2*xt^3 - 2142720*xi^2*xt^2 + 3151872*xi^2*xt - 585792*xi^2 - 294912*xi*xt^6 + 14991360*xi*xt^5 - 29810688*xi*xt^4 + 17040384*xi*xt^3 + 2332800*xi*xt^2 - 4250880*xi*xt + 800928*xi - 442368*xt^6 - 3889152*xt^5 + 9165312*xt^4 - 5429376*
      xt^3 - 925344*xt^2 + 1492992*xt - 277020,36864*xi^2*xt^4 - 110592*xi^2*xt^3 + 124416*xi^2*xt^2 - 62208*xi^2*xt + 11664*xi^2 - 55296*xi*xt^4 + 165888*xi*xt^3 - 186624*xi*xt^2 + 93312*xi*xt - 17496*xi + 20736*xt^4 - 62208*xt^3 + 69984*xt^2 - 34992*xt
       + 6561) + aPi^2*LnC2^2*qq*rat(3056*xi^2*xt - 720*xi^2 - 5880*xi*xt + 1080*xi + 2205*xt - 405,48*xi^2*xt - 72*xi*xt + 27*xt) + Lme*aPi^2*rat(344,27) + Lme*aPi^2*qq*rat(-208,9) + Lme*aPi^2*LnXi*qq*rat( - 16*xi^2,12*xi^2 - 21*xi + 9) + Lme*aPi^2*LnC2
      *rat(-260,9) + Lme*aPi^2*LnC2*qq*rat( - 80*xi + 24,12*xi - 9) + LMZ*aPi^2*rat( - 1179648*xi^5*xt^7 + 3538944*xi^5*xt^6 - 4202496*xi^5*xt^5 + 2506752*xi^5*xt^4 - 787968*xi^5*xt^3 + 124416*xi^5*xt^2 - 7776*xi^5*xt + 377487360*xi^4*xt^10 - 710148096*
      xi^4*xt^9 + 495108096*xi^4*xt^8 + 376619008*xi^4*xt^7 - 1528652800*xi^4*xt^6 + 1826067456*xi^4*xt^5 - 1074493888*xi^4*xt^4 + 332350144*xi^4*xt^3 - 51946092*xi^4*xt^2 + 3301128*xi^4*xt - 13068*xi^4 - 3019898880*xi^3*xt^11 + 5303697408*xi^3*xt^10 - 
      3215327232*xi^3*xt^9 - 3609509888*xi^3*xt^8 + 11964964864*xi^3*xt^7 - 13139680256*xi^3*xt^6 + 6785302016*xi^3*xt^5 - 1586108992*xi^3*xt^4 + 83415584*xi^3*xt^3 + 25474860*xi^3*xt^2 - 3188808*xi^3*xt + 13068*xi^3 + 6039797760*xi^2*xt^12 - 8342470656*
      xi^2*xt^11 + 2132017152*xi^2*xt^10 + 10255728640*xi^2*xt^9 - 21655175168*xi^2*xt^8 + 16998768640*xi^2*xt^7 - 2519458816*xi^2*xt^6 - 3309885952*xi^2*xt^5 + 1832588480*xi^2*xt^4 - 362657376*xi^2*xt^3 + 26137728*xi^2*xt^2 - 104544*xi^2*xt - 6039797760
      *xi*xt^12 + 11277434880*xi*xt^11 - 7388528640*xi*xt^10 - 7199064064*xi*xt^9 + 25725091840*xi*xt^8 - 29958598656*xi*xt^7 + 17427002368*xi*xt^6 - 5353579264*xi*xt^5 + 832599360*xi*xt^4 - 52693632*xi*xt^3 + 209088*xi*xt^2 - 28311552*xt^11 + 84934656*
      xt^10 - 100859904*xt^9 + 60162048*xt^8 - 18911232*xt^7 + 2985984*xt^6 - 186624*xt^5,995328*xi^4*xt^7 - 2985984*xi^4*xt^6 + 3545856*xi^4*xt^5 - 2115072*xi^4*xt^4 + 664848*xi^4*xt^3 - 104976*xi^4*xt^2 + 6561*xi^4*xt - 7962624*xi^3*xt^8 + 22892544*
      xi^3*xt^7 - 25380864*xi^3*xt^6 + 13374720*xi^3*xt^5 - 3203712*xi^3*xt^4 + 174960*xi^3*xt^3 + 52488*xi^3*xt^2 - 6561*xi^3*xt + 15925248*xi^2*xt^9 - 39813120*xi^2*xt^8 + 32845824*xi^2*xt^7 - 5474304*xi^2*xt^6 - 6283008*xi^2*xt^5 + 3639168*xi^2*xt^4
       - 734832*xi^2*xt^3 + 52488*xi^2*xt^2 - 15925248*xi*xt^9 + 47775744*xi*xt^8 - 56733696*xi*xt^7 + 33841152*xi*xt^6 - 10637568*xi*xt^5 + 1679616*xi*xt^4 - 104976*xi*xt^3) + LMZ*aPi^2*qq*rat( - 84934656*xi^7*xt^10 + 318504960*xi^7*xt^9 - 493682688*
      xi^7*xt^8 + 407420928*xi^7*xt^7 - 192098304*xi^7*xt^6 + 51508224*xi^7*xt^5 - 7278336*xi^7*xt^4 + 419904*xi^7*xt^3 + 679477248*xi^6*xt^11 - 5372116992*xi^6*xt^10 + 14388756480*xi^6*xt^9 - 19108085760*xi^6*xt^8 + 14205874176*xi^6*xt^7 - 6075030528*
      xi^6*xt^6 + 1429367040*xi^6*xt^5 - 153793728*xi^6*xt^4 + 1022544*xi^6*xt^3 + 746496*xi^6*xt^2 + 15033434112*xi^5*xt^12 + 8882749440*xi^5*xt^11 - 108059099136*xi^5*xt^10 + 183379116032*xi^5*xt^9 - 193034768384*xi^5*xt^8 + 182006025216*xi^5*xt^7 - 
      141504145664*xi^5*xt^6 + 75908262848*xi^5*xt^5 - 26445534720*xi^5*xt^4 + 5937407568*xi^5*xt^3 - 846842904*xi^5*xt^2 + 71673984*xi^5*xt - 2799360*xi^5 - 131139108864*xi^4*xt^13 + 58229784576*xi^4*xt^12 + 394201989120*xi^4*xt^11 - 697986236416*xi^4*
      xt^10 + 849337241600*xi^4*xt^9 - 999674475520*xi^4*xt^8 + 798878950144*xi^4*xt^7 - 358414939712*xi^4*xt^6 + 77635085680*xi^4*xt^5 - 921069696*xi^4*xt^4 - 3632646420*xi^4*xt^3 + 907346826*xi^4*xt^2 - 103034592*xi^4*xt + 4898880*xi^4 + 262278217728*
      xi^3*xt^14 + 1981808640*xi^3*xt^13 - 712048902144*xi^3*xt^12 + 643104309248*xi^3*xt^11 - 481243414528*xi^3*xt^10 + 549990649856*xi^3*xt^9 + 46713674752*xi^3*xt^8 - 641470001408*xi^3*xt^7 + 547308437440*xi^3*xt^6 - 220595581104*xi^3*xt^5 + 
      49689648864*xi^3*xt^4 - 6230212956*xi^3*xt^3 + 323653806*xi^3*xt^2 + 14564448*xi^3*xt - 2099520*xi^3 - 458986881024*xi^2*xt^14 + 184732876800*xi^2*xt^13 + 1552892559360*xi^2*xt^12 - 2930767364096*xi^2*xt^11 + 3642807762944*xi^2*xt^10 - 
      4016138907648*xi^2*xt^9 + 3032220480512*xi^2*xt^8 - 1320052060928*xi^2*xt^7 + 284401739136*xi^2*xt^6 - 5852161728*xi^2*xt^5 - 12088597248*xi^2*xt^4 + 3073066128*xi^2*xt^3 - 351661824*xi^2*xt^2 + 16796160*xi^2*xt + 245631025152*xi*xt^14 - 
      301999325184*xi*xt^13 - 370978062336*xi*xt^12 + 1196324487168*xi*xt^11 - 1798920978432*xi*xt^10 + 2128888664064*xi*xt^9 - 1767399115776*xi*xt^8 + 945567589632*xi*xt^7 - 323818163712*xi*xt^6 + 71679525696*xi*xt^5 - 10159875360*xi*xt^4 + 860087808*xi
      *xt^3 - 33592320*xi*xt^2 + 2717908992*xt^13 - 10192158720*xt^12 + 15797846016*xt^11 - 13037469696*xt^10 + 6147145728*xt^9 - 1648263168*xt^8 + 232906752*xt^7 - 13436928*xt^6,47775744*xi^5*xt^9 - 179159040*xi^5*xt^8 + 277696512*xi^5*xt^7 - 229174272*
      xi^5*xt^6 + 108055296*xi^5*xt^5 - 28973376*xi^5*xt^4 + 4094064*xi^5*xt^3 - 236196*xi^5*xt^2 - 382205952*xi^4*xt^10 + 1349664768*xi^4*xt^9 - 1908043776*xi^4*xt^8 + 1347425280*xi^4*xt^7 - 463387392*xi^4*xt^6 + 42690240*xi^4*xt^5 + 17950896*xi^4*xt^4
       - 5275044*xi^4*xt^3 + 413343*xi^4*xt^2 + 764411904*xi^3*xt^11 - 2197684224*xi^3*xt^10 + 1970749440*xi^3*xt^9 + 86593536*xi^3*xt^8 - 1271282688*xi^3*xt^7 + 877319424*xi^3*xt^6 - 259080768*xi^3*xt^5 + 31807728*xi^3*xt^4 - 236196*xi^3*xt^3 - 177147*
      xi^3*xt^2 - 1337720832*xi^2*xt^11 + 4729798656*xi^2*xt^10 - 6700548096*xi^2*xt^9 + 4750700544*xi^2*xt^8 - 1650502656*xi^2*xt^7 + 162922752*xi^2*xt^6 + 59206464*xi^2*xt^5 - 17950896*xi^2*xt^4 + 1417176*xi^2*xt^3 + 573308928*xi*xt^11 - 2149908480*xi*
      xt^10 + 3332358144*xi*xt^9 - 2750091264*xi*xt^8 + 1296663552*xi*xt^7 - 347680512*xi*xt^6 + 49128768*xi*xt^5 - 2834352*xi*xt^4) + LMZ*aPi^2*Lmb*rat(-428,27) + LMZ*aPi^2*Lmb*qq*rat(-256,27) + LMZ*aPi^2*Lmc*rat(-1208,27) + LMZ*aPi^2*Lmc*qq*rat(-448,27
      ) + LMZ*aPi^2*Lms*rat(-428,27) + LMZ*aPi^2*Lms*qq*rat(-256,27) + LMZ*aPi^2*Lmd*rat(-428,27) + LMZ*aPi^2*Lmd*qq*rat(-256,27) + LMZ*aPi^2*Lmu*rat(-1208,27) + LMZ*aPi^2*Lmu*qq*rat(-448,27) + LMZ*aPi^2*Lmta*rat(-260,9) + LMZ*aPi^2*Lmta*qq*rat(-256,9)
       + LMZ*aPi^2*Lmmu*rat(-260,9) + LMZ*aPi^2*Lmmu*qq*rat(-256,9) + LMZ*aPi^2*LnXt*rat( - 20971520*xi^4*xt^9 + 55181312*xi^4*xt^8 - 66420736*xi^4*xt^7 + 43237376*xi^4*xt^6 - 6717440*xi^4*xt^5 - 13691392*xi^4*xt^4 + 11344768*xi^4*xt^3 - 3822912*xi^4*
      xt^2 + 607392*xi^4*xt - 37368*xi^4 + 167772160*xi^3*xt^10 - 420478976*xi^3*xt^9 + 476577792*xi^3*xt^8 - 280592384*xi^3*xt^7 + 11714560*xi^3*xt^6 + 115621888*xi^3*xt^5 - 76914688*xi^3*xt^4 + 19224704*xi^3*xt^3 - 1036224*xi^3*xt^2 - 308448*xi^3*xt + 
      37368*xi^3 - 335544320*xi^2*xt^11 + 715128832*xi^2*xt^10 - 622854144*xi^2*xt^9 + 165412864*xi^2*xt^8 + 231768064*xi^2*xt^7 - 267788288*xi^2*xt^6 + 69582848*xi^2*xt^5 + 30338048*xi^2*xt^4 - 20999808*xi^2*xt^3 + 4271616*xi^2*xt^2 - 298944*xi^2*xt + 
      335544320*xi*xt^11 - 878182400*xi*xt^10 + 1043857408*xi*xt^9 - 659914752*xi*xt^8 + 78086144*xi*xt^7 + 234960896*xi*xt^6 - 186529792*xi*xt^5 + 62013312*xi*xt^4 - 9777024*xi*xt^3 + 597888*xi*xt^2 + 1572864*xt^10 - 4718592*xt^9 + 5603328*xt^8 - 
      3342336*xt^7 + 1050624*xt^6 - 165888*xt^5 + 10368*xt^4,110592*xi^4*xt^6 - 331776*xi^4*xt^5 + 393984*xi^4*xt^4 - 235008*xi^4*xt^3 + 73872*xi^4*xt^2 - 11664*xi^4*xt + 729*xi^4 - 884736*xi^3*xt^7 + 2543616*xi^3*xt^6 - 2820096*xi^3*xt^5 + 1486080*xi^3*
      xt^4 - 355968*xi^3*xt^3 + 19440*xi^3*xt^2 + 5832*xi^3*xt - 729*xi^3 + 1769472*xi^2*xt^8 - 4423680*xi^2*xt^7 + 3649536*xi^2*xt^6 - 608256*xi^2*xt^5 - 698112*xi^2*xt^4 + 404352*xi^2*xt^3 - 81648*xi^2*xt^2 + 5832*xi^2*xt - 1769472*xi*xt^8 + 5308416*xi
      *xt^7 - 6303744*xi*xt^6 + 3760128*xi*xt^5 - 1181952*xi*xt^4 + 186624*xi*xt^3 - 11664*xi*xt^2) + LMZ*aPi^2*LnXt*qq*rat(84934656*xi^6*xt^8 - 318504960*xi^6*xt^7 + 493682688*xi^6*xt^6 - 407420928*xi^6*xt^5 + 192098304*xi^6*xt^4 - 51508224*xi^6*xt^3 + 
      7278336*xi^6*xt^2 - 419904*xi^6*xt - 910688256*xi^5*xt^10 + 1384513536*xi^5*xt^9 + 844070912*xi^5*xt^8 - 3102810112*xi^5*xt^7 + 2701264896*xi^5*xt^6 - 1381473792*xi^5*xt^5 + 613450368*xi^5*xt^4 - 240434784*xi^5*xt^3 + 62542368*xi^5*xt^2 - 8666352*
      xi^5*xt + 478224*xi^5 + 7285506048*xi^4*xt^11 - 13219528704*xi^4*xt^10 + 3934355456*xi^4*xt^9 + 4832288768*xi^4*xt^8 - 2823817216*xi^4*xt^7 + 1141584384*xi^4*xt^6 - 1381784448*xi^4*xt^5 + 656337312*xi^4*xt^4 - 24197400*xi^4*xt^3 - 52068744*xi^4*
      xt^2 + 12307464*xi^4*xt - 836892*xi^4 - 14571012096*xi^3*xt^12 + 18915262464*xi^3*xt^11 + 3204841472*xi^3*xt^10 - 4607475712*xi^3*xt^9 - 13555965952*xi^3*xt^8 + 13830273024*xi^3*xt^7 - 7058167296*xi^3*xt^6 + 4538553984*xi^3*xt^5 - 2403842400*xi^3*
      xt^4 + 645759864*xi^3*xt^3 - 69348312*xi^3*xt^2 - 274104*xi^3*xt + 358668*xi^3 + 25499271168*xi^2*xt^12 - 44236800000*xi^2*xt^11 + 2715418624*xi^2*xt^10 + 41442246656*xi^2*xt^9 - 39077093376*xi^2*xt^8 + 24368568320*xi^2*xt^7 - 13323674112*xi^2*xt^6
       + 4329279360*xi^2*xt^5 - 330550848*xi^2*xt^4 - 172679040*xi^2*xt^3 + 43110144*xi^2*xt^2 - 2869344*xi^2*xt - 13646168064*xi*xt^12 + 31726239744*xi*xt^11 - 22202941440*xi*xt^10 - 2885517312*xi*xt^9 + 14164058112*xi*xt^8 - 13506570240*xi*xt^7 + 
      8854912512*xi*xt^6 - 3760110720*xi*xt^5 + 919631232*xi*xt^4 - 115737984*xi*xt^3 + 5738688*xi*xt^2 - 150994944*xt^11 + 566231040*xt^10 - 877658112*xt^9 + 724303872*xt^8 - 341508096*xt^7 + 91570176*xt^6 - 12939264*xt^5 + 746496*xt^4,5308416*xi^5*xt^7
       - 19906560*xi^5*xt^6 + 30855168*xi^5*xt^5 - 25463808*xi^5*xt^4 + 12006144*xi^5*xt^3 - 3219264*xi^5*xt^2 + 454896*xi^5*xt - 26244*xi^5 - 42467328*xi^4*xt^8 + 149962752*xi^4*xt^7 - 212004864*xi^4*xt^6 + 149713920*xi^4*xt^5 - 51487488*xi^4*xt^4 + 
      4743360*xi^4*xt^3 + 1994544*xi^4*xt^2 - 586116*xi^4*xt + 45927*xi^4 + 84934656*xi^3*xt^9 - 244187136*xi^3*xt^8 + 218972160*xi^3*xt^7 + 9621504*xi^3*xt^6 - 141253632*xi^3*xt^5 + 97479936*xi^3*xt^4 - 28786752*xi^3*xt^3 + 3534192*xi^3*xt^2 - 26244*
      xi^3*xt - 19683*xi^3 - 148635648*xi^2*xt^9 + 525533184*xi^2*xt^8 - 744505344*xi^2*xt^7 + 527855616*xi^2*xt^6 - 183389184*xi^2*xt^5 + 18102528*xi^2*xt^4 + 6578496*xi^2*xt^3 - 1994544*xi^2*xt^2 + 157464*xi^2*xt + 63700992*xi*xt^9 - 238878720*xi*xt^8
       + 370262016*xi*xt^7 - 305565696*xi*xt^6 + 144073728*xi*xt^5 - 38631168*xi*xt^4 + 5458752*xi*xt^3 - 314928*xi*xt^2) + LMZ*aPi^2*LnXi*rat( - 96*xi^5 + 768*xi^4*xt^2 + 768*xi^4*xt + 96*xi^4 - 768*xi^3*xt^3 - 2624*xi^3*xt^2 - 1536*xi^3*xt - 4032*xi^2*
      xt^3 + 6272*xi^2*xt^2 + 576*xi^2*xt + 2688*xi*xt^3 - 3264*xi*xt^2 + 576*xt^3,108*xi^5 - 864*xi^4*xt - 297*xi^4 + 1728*xi^3*xt^2 + 2376*xi^3*xt + 270*xi^3 - 4752*xi^2*xt^2 - 2160*xi^2*xt - 81*xi^2 + 4320*xi*xt^2 + 648*xi*xt - 1296*xt^2) + LMZ*aPi^2*
      LnXi*qq*rat(20736*xi^7*xt - 165888*xi^6*xt^2 - 93312*xi^6*xt - 21312*xi^6 + 497664*xi^5*xt^3 + 771072*xi^5*xt^2 + 304848*xi^5*xt + 37728*xi^5 - 663552*xi^4*xt^4 - 2098176*xi^4*xt^3 - 1440544*xi^4*xt^2 - 400704*xi^4*xt - 16416*xi^4 + 2322432*xi^3*
      xt^4 + 2567808*xi^3*xt^3 + 1323904*xi^3*xt^2 + 180720*xi^3*xt - 2571264*xi^2*xt^4 - 1026816*xi^2*xt^3 - 557664*xi^2*xt^2 - 13824*xi^2*xt + 912384*xi*xt^4 + 61056*xi*xt^3 + 78336*xi*xt^2 - 13824*xt^3,1296*xi^6 - 10368*xi^5*xt - 4536*xi^5 + 20736*
      xi^4*xt^2 + 36288*xi^4*xt + 5913*xi^4 - 72576*xi^3*xt^2 - 47304*xi^3*xt - 3402*xi^3 + 94608*xi^2*xt^2 + 27216*xi^2*xt + 729*xi^2 - 54432*xi*xt^2 - 5832*xi*xt + 11664*xt^2) + LMZ*aPi^2*LnC2*rat( - 983040*xi*xt^5 + 1769472*xi*xt^4 - 1710080*xi*xt^3
       + 1304064*xi*xt^2 - 656640*xi*xt + 107136*xi + 737280*xt^5 - 1327104*xt^4 + 1268736*xt^3 - 946944*xt^2 + 469152*xt - 74520,6912*xi*xt^3 - 15552*xi*xt^2 + 11664*xi*xt - 2916*xi - 5184*xt^3 + 11664*xt^2 - 8748*xt + 2187) + LMZ*aPi^2*LnC2*qq*rat(
      786432*xi^2*xt^7 - 11632640*xi^2*xt^6 + 26001408*xi^2*xt^5 - 26609664*xi^2*xt^4 + 17017344*xi^2*xt^3 - 8501760*xi^2*xt^2 + 2765664*xi^2*xt - 349920*xi^2 - 294912*xi*xt^7 + 14991360*xi*xt^6 - 37785600*xi*xt^5 + 42624000*xi*xt^4 - 29559168*xi*xt^3 + 
      14805504*xi*xt^2 - 4521744*xi*xt + 524880*xi - 442368*xt^7 - 3889152*xt^6 + 12552192*xt^5 - 16212096*xt^4 + 12371616*xt^3 - 6321888*xt^2 + 1844370*xt - 196830,36864*xi^2*xt^5 - 110592*xi^2*xt^4 + 124416*xi^2*xt^3 - 62208*xi^2*xt^2 + 11664*xi^2*xt
       - 55296*xi*xt^5 + 165888*xi*xt^4 - 186624*xi*xt^3 + 93312*xi*xt^2 - 17496*xi*xt + 20736*xt^5 - 62208*xt^4 + 69984*xt^3 - 34992*xt^2 + 6561*xt) + LMZ*Lme*aPi^2*rat(-260,9) + LMZ*Lme*aPi^2*qq*rat(-256,9) + LMZ^2*aPi^2*rat( - 10485760*xi^4*xt^9 + 
      19726336*xi^4*xt^8 - 12730368*xi^4*xt^7 - 7831552*xi^4*xt^6 + 28790784*xi^4*xt^5 - 32059648*xi^4*xt^4 + 17914688*xi^4*xt^3 - 5297472*xi^4*xt^2 + 790560*xi^4*xt - 46872*xi^4 + 83886080*xi^3*xt^10 - 147324928*xi^3*xt^9 + 82706432*xi^3*xt^8 + 73744384
      *xi^3*xt^7 - 220766208*xi^3*xt^6 + 226840576*xi^3*xt^5 - 111075840*xi^3*xt^4 + 24454720*xi^3*xt^3 - 1027872*xi^3*xt^2 - 415584*xi^3*xt + 46872*xi^3 - 167772160*xi^2*xt^11 + 231735296*xi^2*xt^10 - 47054848*xi^2*xt^9 - 224133120*xi^2*xt^8 + 394911744
      *xi^2*xt^7 - 280702976*xi^2*xt^6 + 29103616*xi^2*xt^5 + 59032576*xi^2*xt^4 - 29849184*xi^2*xt^3 + 5585760*xi^2*xt^2 - 374976*xi^2*xt + 167772160*xi*xt^11 - 313262080*xi*xt^10 + 193069056*xi*xt^9 + 145833984*xi*xt^8 - 482467840*xi*xt^7 + 526507008*
      xi*xt^6 - 291478016*xi*xt^5 + 85666752*xi*xt^4 - 12717216*xi*xt^3 + 749952*xi*xt^2 + 786432*xt^10 - 2359296*xt^9 + 2801664*xt^8 - 1671168*xt^7 + 525312*xt^6 - 82944*xt^5 + 5184*xt^4,110592*xi^4*xt^6 - 331776*xi^4*xt^5 + 393984*xi^4*xt^4 - 235008*
      xi^4*xt^3 + 73872*xi^4*xt^2 - 11664*xi^4*xt + 729*xi^4 - 884736*xi^3*xt^7 + 2543616*xi^3*xt^6 - 2820096*xi^3*xt^5 + 1486080*xi^3*xt^4 - 355968*xi^3*xt^3 + 19440*xi^3*xt^2 + 5832*xi^3*xt - 729*xi^3 + 1769472*xi^2*xt^8 - 4423680*xi^2*xt^7 + 3649536*
      xi^2*xt^6 - 608256*xi^2*xt^5 - 698112*xi^2*xt^4 + 404352*xi^2*xt^3 - 81648*xi^2*xt^2 + 5832*xi^2*xt - 1769472*xi*xt^8 + 5308416*xi*xt^7 - 6303744*xi*xt^6 + 3760128*xi*xt^5 - 1181952*xi*xt^4 + 186624*xi*xt^3 - 11664*xi*xt^2) + LMZ^2*aPi^2*qq*rat(
      84934656*xi^6*xt^10 - 318504960*xi^6*xt^9 + 493682688*xi^6*xt^8 - 407420928*xi^6*xt^7 + 192098304*xi^6*xt^6 - 51508224*xi^6*xt^5 + 7278336*xi^6*xt^4 - 419904*xi^6*xt^3 - 455344128*xi^5*xt^12 - 121700352*xi^5*xt^11 + 2848768000*xi^5*xt^10 - 
      4769599488*xi^5*xt^9 + 4395865088*xi^5*xt^8 - 3523400448*xi^5*xt^7 + 2616568896*xi^5*xt^6 - 1462175856*xi^5*xt^5 + 551030208*xi^5*xt^4 - 136247040*xi^5*xt^3 + 21399876*xi^5*xt^2 - 1945620*xi^5*xt + 77760*xi^5 + 3642753024*xi^4*xt^13 - 1796800512*
      xi^4*xt^12 - 10132668416*xi^4*xt^11 + 15762665472*xi^4*xt^10 - 14481282048*xi^4*xt^9 + 15886222592*xi^4*xt^8 - 13865862336*xi^4*xt^7 + 6972598032*xi^4*xt^6 - 1800540156*xi^4*xt^5 + 114117024*xi^4*xt^4 + 68200452*xi^4*xt^3 - 21884823*xi^4*xt^2 + 
      2782755*xi^4*xt - 136080*xi^4 - 7285506048*xi^3*xt^14 + 511180800*xi^3*xt^13 + 17348362240*xi^3*xt^12 - 9384574976*xi^3*xt^11 - 3138785280*xi^3*xt^10 - 1215247360*xi^3*xt^9 - 2431520512*xi^3*xt^8 + 11127274560*xi^3*xt^7 - 10159995504*xi^3*xt^6 + 
      4528324236*xi^3*xt^5 - 1154744064*xi^3*xt^4 + 165813588*xi^3*xt^3 - 9944613*xi^3*xt^2 - 370575*xi^3*xt + 58320*xi^3 + 12749635584*xi^2*xt^14 - 5442895872*xi^2*xt^13 - 41991208960*xi^2*xt^12 + 72651390976*xi^2*xt^11 - 74276687872*xi^2*xt^10 + 
      73781042176*xi^2*xt^9 - 56890557696*xi^2*xt^8 + 26730982080*xi^2*xt^7 - 6723790944*xi^2*xt^6 + 471900960*xi^2*xt^5 + 222850224*xi^2*xt^4 - 73921896*xi^2*xt^3 + 9496440*xi^2*xt^2 - 466560*xi^2*xt - 6823084032*xi*xt^14 + 8813543424*xi*xt^13 + 
      8643477504*xi*xt^12 - 27439251456*xi*xt^11 + 35737202688*xi*xt^10 - 39091012608*xi*xt^9 + 32765614848*xi*xt^8 - 18411091776*xi*xt^7 + 6786036864*xi*xt^6 - 1647390528*xi*xt^5 + 256798512*xi*xt^4 - 23347440*xi*xt^3 + 933120*xi*xt^2 - 75497472*xt^13
       + 283115520*xt^12 - 438829056*xt^11 + 362151936*xt^10 - 170754048*xt^9 + 45785088*xt^8 - 6469632*xt^7 + 373248*xt^6,5308416*xi^5*xt^9 - 19906560*xi^5*xt^8 + 30855168*xi^5*xt^7 - 25463808*xi^5*xt^6 + 12006144*xi^5*xt^5 - 3219264*xi^5*xt^4 + 454896*
      xi^5*xt^3 - 26244*xi^5*xt^2 - 42467328*xi^4*xt^10 + 149962752*xi^4*xt^9 - 212004864*xi^4*xt^8 + 149713920*xi^4*xt^7 - 51487488*xi^4*xt^6 + 4743360*xi^4*xt^5 + 1994544*xi^4*xt^4 - 586116*xi^4*xt^3 + 45927*xi^4*xt^2 + 84934656*xi^3*xt^11 - 244187136*
      xi^3*xt^10 + 218972160*xi^3*xt^9 + 9621504*xi^3*xt^8 - 141253632*xi^3*xt^7 + 97479936*xi^3*xt^6 - 28786752*xi^3*xt^5 + 3534192*xi^3*xt^4 - 26244*xi^3*xt^3 - 19683*xi^3*xt^2 - 148635648*xi^2*xt^11 + 525533184*xi^2*xt^10 - 744505344*xi^2*xt^9 + 
      527855616*xi^2*xt^8 - 183389184*xi^2*xt^7 + 18102528*xi^2*xt^6 + 6578496*xi^2*xt^5 - 1994544*xi^2*xt^4 + 157464*xi^2*xt^3 + 63700992*xi*xt^11 - 238878720*xi*xt^10 + 370262016*xi*xt^9 - 305565696*xi*xt^8 + 144073728*xi*xt^7 - 38631168*xi*xt^6 + 
      5458752*xi*xt^5 - 314928*xi*xt^4) + z3*aPi^2*qq*rat(64,3) + pi^2*aPi^2*rat( - 2560*xt^3 + 768*xt^2 - 1056*xt - 440,81) + pi^2*aPi^2*qq*rat(972*y^6*xt^3 + 540*y^6*xt^2 - 2916*y^5*xt^3 - 1620*y^5*xt^2 - 2316*y^4*xt^5 - 1592*y^4*xt^4 + 3124*y^4*xt^3
       + 1511*y^4*xt^2 + 615*y^4*xt - 80*y^4 + 4632*y^3*xt^5 + 3184*y^3*xt^4 - 1388*y^3*xt^3 - 322*y^3*xt^2 - 1230*y^3*xt + 160*y^3 - 6948*y^2*xt^5 - 4776*y^2*xt^4 - 3264*y^2*xt^3 - 2487*y^2*xt^2 + 1845*y^2*xt - 240*y^2 + 4632*y*xt^5 + 3184*y*xt^4 + 3472
      *y*xt^3 + 2378*y*xt^2 - 1230*y*xt + 160*y - 2316*xt^5 - 1592*xt^4 - 1736*xt^3 - 1189*xt^2 + 615*xt - 80,81*y^4*xt^2 - 162*y^3*xt^2 + 243*y^2*xt^2 - 162*y*xt^2 + 81*xt^2) + pi^2*aPi^2*Lmb*rat(24*y^6 - 72*y^5 + 104*y^4 - 88*y^3 + 32*y - 16,9*y^4 - 18
      *y^3 + 27*y^2 - 18*y + 9) + pi^2*aPi^2*Lmb*qq*rat(24*y^6 - 72*y^5 + 104*y^4 - 88*y^3 + 32*y - 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + pi^2*aPi^2*Lmc*rat(24*y^6 - 72*y^5 + 104*y^4 - 88*y^3 + 32*y - 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + pi^2*
      aPi^2*Lmc*qq*rat(96*y^6 - 288*y^5 + 416*y^4 - 352*y^3 + 128*y - 64,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + pi^2*aPi^2*Lms*rat(24*y^6 - 72*y^5 + 104*y^4 - 88*y^3 + 32*y - 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + pi^2*aPi^2*Lms*qq*rat(24*y^6 - 72*y^5
       + 104*y^4 - 88*y^3 + 32*y - 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + pi^2*aPi^2*Lmd*rat(24*y^6 - 72*y^5 + 104*y^4 - 88*y^3 + 32*y - 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + pi^2*aPi^2*Lmd*qq*rat(24*y^6 - 72*y^5 + 104*y^4 - 88*y^3 + 32*y - 16,9*y^4
       - 18*y^3 + 27*y^2 - 18*y + 9) + pi^2*aPi^2*Lmu*rat(24*y^6 - 72*y^5 + 104*y^4 - 88*y^3 + 32*y - 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + pi^2*aPi^2*Lmu*qq*rat(96*y^6 - 288*y^5 + 416*y^4 - 352*y^3 + 128*y - 64,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + 
      pi^2*aPi^2*Lmta*qq*rat(24*y^6 - 72*y^5 + 104*y^4 - 88*y^3 + 32*y - 16,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + pi^2*aPi^2*Lmmu*qq*rat(24*y^6 - 72*y^5 + 104*y^4 - 88*y^3 + 32*y - 16,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + pi^2*aPi^2*LnXt*rat(24*y^6 - 72*y^5 + 
      104*y^4 - 88*y^3 + 32*y - 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + pi^2*aPi^2*LnXt*qq*rat(96*y^6 - 288*y^5 + 416*y^4 - 352*y^3 + 128*y - 64,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + pi^2*Lme*aPi^2*qq*rat(12*y^6 - 36*y^5 + 52*y^4 - 44*y^3 + 16*y - 8,3*
      y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + pi^2*LMZ*aPi^2*rat(24*y^6 - 72*y^5 + 104*y^4 - 88*y^3 + 32*y - 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + pi^2*LMZ*aPi^2*qq*rat(96*y^6 - 288*y^5 + 416*y^4 - 352*y^3 + 128*y - 64,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + 
      LnY1*aPi^2*rat(344*y^3 - 516*y^2 - 172*y + 172,27*y^2 - 27*y + 27) + LnY1*aPi^2*qq*rat(648*y^5*xt + 204*y^5 - 1440*y^4*xt + 1478*y^4 + 720*y^3*xt - 3688*y^3 + 864*y^2*xt + 6222*y^2 - 1440*y*xt - 4420*y + 720*xt + 2210,27*y^4 - 54*y^3 + 81*y^2 - 54*
      y + 27) + LnY1*aPi^2*Lmb*rat(144*y^5 - 320*y^4 + 160*y^3 + 192*y^2 - 320*y + 160,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY1*aPi^2*Lmb*qq*rat(144*y^5 - 320*y^4 + 160*y^3 + 192*y^2 - 320*y + 160,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY1*aPi^2*
      Lmc*rat(144*y^5 - 320*y^4 + 160*y^3 + 192*y^2 - 320*y + 160,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY1*aPi^2*Lmc*qq*rat(576*y^5 - 1280*y^4 + 640*y^3 + 768*y^2 - 1280*y + 640,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY1*aPi^2*Lms*rat(144*y^5 - 320
      *y^4 + 160*y^3 + 192*y^2 - 320*y + 160,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY1*aPi^2*Lms*qq*rat(144*y^5 - 320*y^4 + 160*y^3 + 192*y^2 - 320*y + 160,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY1*aPi^2*Lmd*rat(144*y^5 - 320*y^4 + 160*y^3 + 192*
      y^2 - 320*y + 160,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY1*aPi^2*Lmd*qq*rat(144*y^5 - 320*y^4 + 160*y^3 + 192*y^2 - 320*y + 160,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY1*aPi^2*Lmu*rat(144*y^5 - 320*y^4 + 160*y^3 + 192*y^2 - 320*y + 160,27*
      y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY1*aPi^2*Lmu*qq*rat(576*y^5 - 1280*y^4 + 640*y^3 + 768*y^2 - 1280*y + 640,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY1*aPi^2*Lmta*qq*rat(144*y^5 - 320*y^4 + 160*y^3 + 192*y^2 - 320*y + 160,9*y^4 - 18*y^3 + 27*
      y^2 - 18*y + 9) + LnY1*aPi^2*Lmmu*qq*rat(144*y^5 - 320*y^4 + 160*y^3 + 192*y^2 - 320*y + 160,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY1*aPi^2*LnXt*rat(144*y^5 - 320*y^4 + 160*y^3 + 192*y^2 - 320*y + 160,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY1*
      aPi^2*LnXt*qq*rat(576*y^5 - 1280*y^4 + 640*y^3 + 768*y^2 - 1280*y + 640,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY1*aPi^2*LnXi*qq*rat( - 16*y^3*xi^2 + 24*y^2*xi^2 + 8*y*xi^2 - 8*xi^2,12*y^2*xi^2 - 21*y^2*xi + 9*y^2 - 12*y*xi^2 + 21*y*xi - 9*y + 12
      *xi^2 - 21*xi + 9) + LnY1*aPi^2*LnC2*rat( - 260*y^3 + 390*y^2 + 130*y - 130,9*y^2 - 9*y + 9) + LnY1*aPi^2*LnC2*qq*rat( - 80*y^3*xi + 24*y^3 + 120*y^2*xi - 36*y^2 + 40*y*xi - 12*y - 40*xi + 12,12*y^2*xi - 9*y^2 - 12*y*xi + 9*y + 12*xi - 9) + LnY1*
      Lme*aPi^2*qq*rat(72*y^5 - 160*y^4 + 80*y^3 + 96*y^2 - 160*y + 80,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY1*LMZ*aPi^2*rat( - 636*y^5 + 1630*y^4 - 1400*y^3 + 582*y^2 + 460*y - 230,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY1*LMZ*aPi^2*qq*rat( - 192*
      y^5 + 640*y^4 - 896*y^3 + 1152*y^2 - 512*y + 256,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY1*pi^2*aPi^2*qq*rat( - 6*y^8 - 16*y^7 + 90*y^6 - 202*y^5 + 272*y^4 - 166*y^3 + 32*y^2 + 12*y - 4,3*y^6 - 9*y^5 + 18*y^4 - 21*y^3 + 18*y^2 - 9*y + 3) + 
      LnY1^2*aPi^2*qq*rat(108*y^8*xt + 60*y^8 - 504*y^7*xt - 260*y^7 + 1152*y^6*xt + 170*y^6 - 1656*y^5*xt + 474*y^5 + 1440*y^4*xt - 1052*y^4 - 648*y^3*xt + 934*y^3 - 36*y^2*xt - 432*y^2 + 216*y*xt + 102*y - 72*xt - 34,9*y^6 - 27*y^5 + 54*y^4 - 63*y^3 + 
      54*y^2 - 27*y + 9) + LnY1^2*aPi^2*Lmb*rat(24*y^6 - 88*y^5 + 144*y^4 - 136*y^3 + 40*y^2 + 32*y - 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY1^2*aPi^2*Lmb*qq*rat(24*y^6 - 88*y^5 + 144*y^4 - 136*y^3 + 40*y^2 + 32*y - 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y
       + 9) + LnY1^2*aPi^2*Lmc*rat(24*y^6 - 88*y^5 + 144*y^4 - 136*y^3 + 40*y^2 + 32*y - 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY1^2*aPi^2*Lmc*qq*rat(96*y^6 - 352*y^5 + 576*y^4 - 544*y^3 + 160*y^2 + 128*y - 64,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + 
      LnY1^2*aPi^2*Lms*rat(24*y^6 - 88*y^5 + 144*y^4 - 136*y^3 + 40*y^2 + 32*y - 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY1^2*aPi^2*Lms*qq*rat(24*y^6 - 88*y^5 + 144*y^4 - 136*y^3 + 40*y^2 + 32*y - 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY1^2*aPi^2*
      Lmd*rat(24*y^6 - 88*y^5 + 144*y^4 - 136*y^3 + 40*y^2 + 32*y - 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY1^2*aPi^2*Lmd*qq*rat(24*y^6 - 88*y^5 + 144*y^4 - 136*y^3 + 40*y^2 + 32*y - 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY1^2*aPi^2*Lmu*rat(24*
      y^6 - 88*y^5 + 144*y^4 - 136*y^3 + 40*y^2 + 32*y - 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY1^2*aPi^2*Lmu*qq*rat(96*y^6 - 352*y^5 + 576*y^4 - 544*y^3 + 160*y^2 + 128*y - 64,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY1^2*aPi^2*Lmta*qq*rat(24*y^6 - 
      88*y^5 + 144*y^4 - 136*y^3 + 40*y^2 + 32*y - 16,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY1^2*aPi^2*Lmmu*qq*rat(24*y^6 - 88*y^5 + 144*y^4 - 136*y^3 + 40*y^2 + 32*y - 16,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY1^2*aPi^2*LnXt*rat(24*y^6 - 88*y^5 + 144*y^4
       - 136*y^3 + 40*y^2 + 32*y - 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY1^2*aPi^2*LnXt*qq*rat(96*y^6 - 352*y^5 + 576*y^4 - 544*y^3 + 160*y^2 + 128*y - 64,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY1^2*Lme*aPi^2*qq*rat(12*y^6 - 44*y^5 + 72*y^4 - 68*
      y^3 + 20*y^2 + 16*y - 8,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY1^2*LMZ*aPi^2*rat(24*y^6 - 88*y^5 + 144*y^4 - 136*y^3 + 40*y^2 + 32*y - 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY1^2*LMZ*aPi^2*qq*rat(96*y^6 - 352*y^5 + 576*y^4 - 544*y^3 + 160*y^2 + 
      128*y - 64,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY1^3*aPi^2*qq*rat( - 6*y^8 - 8*y^7 + 88*y^6 - 224*y^5 + 324*y^4 - 236*y^3 + 54*y^2 + 12*y - 4,3*y^6 - 9*y^5 + 18*y^4 - 21*y^3 + 18*y^2 - 9*y + 3) + LnY*aPi^2*rat( - 344*y^3 + 516*y^2 + 172*y - 172,
      27*y^2 - 27*y + 27) + LnY*aPi^2*qq*rat( - 648*y^5*xt - 204*y^5 + 1800*y^4*xt + 2498*y^4 - 1440*y^3*xt - 4264*y^3 + 864*y^2*xt + 6066*y^2 + 72*y*xt - 3892*y + 72*xt + 2006,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY*aPi^2*Lmb*rat( - 144*y^5 + 400*
      y^4 - 320*y^3 + 192*y^2 + 16*y + 16,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY*aPi^2*Lmb*qq*rat( - 144*y^5 + 400*y^4 - 320*y^3 + 192*y^2 + 16*y + 16,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY*aPi^2*Lmc*rat( - 144*y^5 + 400*y^4 - 320*y^3 + 192*y^2
       + 16*y + 16,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY*aPi^2*Lmc*qq*rat( - 576*y^5 + 1600*y^4 - 1280*y^3 + 768*y^2 + 64*y + 64,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY*aPi^2*Lms*rat( - 144*y^5 + 400*y^4 - 320*y^3 + 192*y^2 + 16*y + 16,27*y^4
       - 54*y^3 + 81*y^2 - 54*y + 27) + LnY*aPi^2*Lms*qq*rat( - 144*y^5 + 400*y^4 - 320*y^3 + 192*y^2 + 16*y + 16,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY*aPi^2*Lmd*rat( - 144*y^5 + 400*y^4 - 320*y^3 + 192*y^2 + 16*y + 16,27*y^4 - 54*y^3 + 81*y^2 - 54
      *y + 27) + LnY*aPi^2*Lmd*qq*rat( - 144*y^5 + 400*y^4 - 320*y^3 + 192*y^2 + 16*y + 16,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY*aPi^2*Lmu*rat( - 144*y^5 + 400*y^4 - 320*y^3 + 192*y^2 + 16*y + 16,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY*aPi^2*
      Lmu*qq*rat( - 576*y^5 + 1600*y^4 - 1280*y^3 + 768*y^2 + 64*y + 64,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY*aPi^2*Lmta*qq*rat( - 144*y^5 + 400*y^4 - 320*y^3 + 192*y^2 + 16*y + 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*aPi^2*Lmmu*qq*rat( - 144*
      y^5 + 400*y^4 - 320*y^3 + 192*y^2 + 16*y + 16,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*aPi^2*LnXt*rat( - 144*y^5 + 400*y^4 - 320*y^3 + 192*y^2 + 16*y + 16,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY*aPi^2*LnXt*qq*rat( - 576*y^5 + 1600*y^4 - 1280*
      y^3 + 768*y^2 + 64*y + 64,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY*aPi^2*LnXi*qq*rat(16*y^3*xi^2 - 24*y^2*xi^2 - 8*y*xi^2 + 8*xi^2,12*y^2*xi^2 - 21*y^2*xi + 9*y^2 - 12*y*xi^2 + 21*y*xi - 9*y + 12*xi^2 - 21*xi + 9) + LnY*aPi^2*LnC2*rat(260*y^3 - 
      390*y^2 - 130*y + 130,9*y^2 - 9*y + 9) + LnY*aPi^2*LnC2*qq*rat(80*y^3*xi - 24*y^3 - 120*y^2*xi + 36*y^2 - 40*y*xi + 12*y + 40*xi - 12,12*y^2*xi - 9*y^2 - 12*y*xi + 9*y + 12*xi - 9) + LnY*Lme*aPi^2*qq*rat( - 72*y^5 + 200*y^4 - 160*y^3 + 96*y^2 + 8*y
       + 8,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*LMZ*aPi^2*rat(636*y^5 - 1550*y^4 + 1240*y^3 - 198*y^2 - 764*y + 406,27*y^4 - 54*y^3 + 81*y^2 - 54*y + 27) + LnY*LMZ*aPi^2*qq*rat(192*y^5 - 320*y^4 + 256*y^3 + 384*y^2 - 704*y + 448,27*y^4 - 54*y^3 + 81
      *y^2 - 54*y + 27) + LnY*pi^2*aPi^2*qq*rat( - 6*y^8 + 64*y^7 - 190*y^6 + 334*y^5 - 368*y^4 + 194*y^3 - 8*y^2 - 36*y + 12,3*y^6 - 9*y^5 + 18*y^4 - 21*y^3 + 18*y^2 - 9*y + 3) + LnY*LnY1*aPi^2*qq*rat( - 72*y^8*xt - 40*y^8 + 288*y^7*xt + 160*y^7 - 600*
      y^6*xt - 100*y^6 + 792*y^5*xt - 260*y^5 - 576*y^4*xt + 484*y^4 + 168*y^3*xt - 348*y^3 + 144*y^2*xt + 64*y^2 - 144*y*xt + 40*y + 48*xt - 12,3*y^6 - 9*y^5 + 18*y^4 - 21*y^3 + 18*y^2 - 9*y + 3) + LnY*LnY1*aPi^2*Lmb*rat( - 48*y^6 + 144*y^5 - 208*y^4 + 
      176*y^3 - 64*y + 32,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*LnY1*aPi^2*Lmb*qq*rat( - 48*y^6 + 144*y^5 - 208*y^4 + 176*y^3 - 64*y + 32,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*LnY1*aPi^2*Lmc*rat( - 48*y^6 + 144*y^5 - 208*y^4 + 176*y^3 - 64*y + 32
      ,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*LnY1*aPi^2*Lmc*qq*rat( - 192*y^6 + 576*y^5 - 832*y^4 + 704*y^3 - 256*y + 128,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*LnY1*aPi^2*Lms*rat( - 48*y^6 + 144*y^5 - 208*y^4 + 176*y^3 - 64*y + 32,9*y^4 - 18*y^3
       + 27*y^2 - 18*y + 9) + LnY*LnY1*aPi^2*Lms*qq*rat( - 48*y^6 + 144*y^5 - 208*y^4 + 176*y^3 - 64*y + 32,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*LnY1*aPi^2*Lmd*rat( - 48*y^6 + 144*y^5 - 208*y^4 + 176*y^3 - 64*y + 32,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 
      9) + LnY*LnY1*aPi^2*Lmd*qq*rat( - 48*y^6 + 144*y^5 - 208*y^4 + 176*y^3 - 64*y + 32,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*LnY1*aPi^2*Lmu*rat( - 48*y^6 + 144*y^5 - 208*y^4 + 176*y^3 - 64*y + 32,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*LnY1*aPi^2
      *Lmu*qq*rat( - 192*y^6 + 576*y^5 - 832*y^4 + 704*y^3 - 256*y + 128,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*LnY1*aPi^2*Lmta*qq*rat( - 48*y^6 + 144*y^5 - 208*y^4 + 176*y^3 - 64*y + 32,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY*LnY1*aPi^2*Lmmu*qq*rat(
       - 48*y^6 + 144*y^5 - 208*y^4 + 176*y^3 - 64*y + 32,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY*LnY1*aPi^2*LnXt*rat( - 48*y^6 + 144*y^5 - 208*y^4 + 176*y^3 - 64*y + 32,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*LnY1*aPi^2*LnXt*qq*rat( - 192*y^6 + 576*y^5
       - 832*y^4 + 704*y^3 - 256*y + 128,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*LnY1*Lme*aPi^2*qq*rat( - 24*y^6 + 72*y^5 - 104*y^4 + 88*y^3 - 32*y + 16,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY*LnY1*LMZ*aPi^2*rat( - 48*y^6 + 144*y^5 - 208*y^4 + 176*y^3
       - 64*y + 32,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*LnY1*LMZ*aPi^2*qq*rat( - 192*y^6 + 576*y^5 - 832*y^4 + 704*y^3 - 256*y + 128,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*LnY1^2*aPi^2*qq*rat(6*y^8 + 96*y^7 - 396*y^6 + 812*y^5 - 1028*y^4 + 640*
      y^3 - 114*y^2 - 60*y + 20,3*y^6 - 9*y^5 + 18*y^4 - 21*y^3 + 18*y^2 - 9*y + 3) + LnY^2*aPi^2*qq*rat(108*y^8*xt + 60*y^8 - 360*y^7*xt - 220*y^7 + 648*y^6*xt + 30*y^6 - 720*y^5*xt + 606*y^5 + 360*y^4*xt - 1032*y^4 + 874*y^3 - 180*y^2*xt - 432*y^2 + 72
      *y*xt + 118*y - 38,9*y^6 - 27*y^5 + 54*y^4 - 63*y^3 + 54*y^2 - 27*y + 9) + LnY^2*aPi^2*Lmb*rat(24*y^6 - 56*y^5 + 64*y^4 - 40*y^3 - 24*y^2 + 16*y,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY^2*aPi^2*Lmb*qq*rat(24*y^6 - 56*y^5 + 64*y^4 - 40*y^3 - 24*y^2
       + 16*y,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY^2*aPi^2*Lmc*rat(24*y^6 - 56*y^5 + 64*y^4 - 40*y^3 - 24*y^2 + 16*y,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY^2*aPi^2*Lmc*qq*rat(96*y^6 - 224*y^5 + 256*y^4 - 160*y^3 - 96*y^2 + 64*y,9*y^4 - 18*y^3 + 
      27*y^2 - 18*y + 9) + LnY^2*aPi^2*Lms*rat(24*y^6 - 56*y^5 + 64*y^4 - 40*y^3 - 24*y^2 + 16*y,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY^2*aPi^2*Lms*qq*rat(24*y^6 - 56*y^5 + 64*y^4 - 40*y^3 - 24*y^2 + 16*y,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY^2*
      aPi^2*Lmd*rat(24*y^6 - 56*y^5 + 64*y^4 - 40*y^3 - 24*y^2 + 16*y,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY^2*aPi^2*Lmd*qq*rat(24*y^6 - 56*y^5 + 64*y^4 - 40*y^3 - 24*y^2 + 16*y,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY^2*aPi^2*Lmu*rat(24*y^6 - 56*y^5
       + 64*y^4 - 40*y^3 - 24*y^2 + 16*y,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY^2*aPi^2*Lmu*qq*rat(96*y^6 - 224*y^5 + 256*y^4 - 160*y^3 - 96*y^2 + 64*y,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY^2*aPi^2*Lmta*qq*rat(24*y^6 - 56*y^5 + 64*y^4 - 40*y^3 - 
      24*y^2 + 16*y,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY^2*aPi^2*Lmmu*qq*rat(24*y^6 - 56*y^5 + 64*y^4 - 40*y^3 - 24*y^2 + 16*y,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY^2*aPi^2*LnXt*rat(24*y^6 - 56*y^5 + 64*y^4 - 40*y^3 - 24*y^2 + 16*y,9*y^4 - 18*y^3 + 27
      *y^2 - 18*y + 9) + LnY^2*aPi^2*LnXt*qq*rat(96*y^6 - 224*y^5 + 256*y^4 - 160*y^3 - 96*y^2 + 64*y,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY^2*Lme*aPi^2*qq*rat(12*y^6 - 28*y^5 + 32*y^4 - 20*y^3 - 12*y^2 + 8*y,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + LnY^2*
      LMZ*aPi^2*rat(24*y^6 - 56*y^5 + 64*y^4 - 40*y^3 - 24*y^2 + 16*y,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY^2*LMZ*aPi^2*qq*rat(96*y^6 - 224*y^5 + 256*y^4 - 160*y^3 - 96*y^2 + 64*y,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY^2*LnY1*aPi^2*qq*rat(6*y^8 - 
      144*y^7 + 444*y^6 - 788*y^5 + 872*y^4 - 424*y^3 + 2*y^2 + 76*y - 24,3*y^6 - 9*y^5 + 18*y^4 - 21*y^3 + 18*y^2 - 9*y + 3) + LnY^3*aPi^2*qq*rat( - 6*y^8 + 56*y^7 - 136*y^6 + 200*y^5 - 176*y^4 + 36*y^3 + 34*y^2 - 12*y,3*y^6 - 9*y^5 + 18*y^4 - 21*y^3 + 
      18*y^2 - 9*y + 3) + Ls*aPi^2*qq*rat(264*xt - 152,9) + Ls*aPi^2*Lmb*rat(176,27) + Ls*aPi^2*Lmb*qq*rat(176,27) + Ls*aPi^2*Lmc*rat(176,27) + Ls*aPi^2*Lmc*qq*rat(704,27) + Ls*aPi^2*Lms*rat(176,27) + Ls*aPi^2*Lms*qq*rat(176,27) + Ls*aPi^2*Lmd*rat(176,27
      ) + Ls*aPi^2*Lmd*qq*rat(176,27) + Ls*aPi^2*Lmu*rat(176,27) + Ls*aPi^2*Lmu*qq*rat(704,27) + Ls*aPi^2*Lmta*qq*rat(176,9) + Ls*aPi^2*Lmmu*qq*rat(176,9) + Ls*aPi^2*LnXt*rat(176,27) + Ls*aPi^2*LnXt*qq*rat(704,27) + Ls*Lme*aPi^2*qq*rat(88,9) + Ls*LMZ*
      aPi^2*rat(176,27) + Ls*LMZ*aPi^2*qq*rat(704,27) + Ls*pi^2*aPi^2*qq*rat(12*y^6 - 36*y^5 + 52*y^4 - 44*y^3 + 16*y - 8,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + Ls*LnY1*aPi^2*qq*rat(160*y^5 - 380*y^4 + 256*y^3 + 52*y^2 - 248*y + 124,9*y^4 - 18*y^3 + 27*y^2
       - 18*y + 9) + Ls*LnY1^2*aPi^2*qq*rat(12*y^6 - 44*y^5 + 72*y^4 - 68*y^3 + 20*y^2 + 16*y - 8,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + Ls*LnY*aPi^2*qq*rat( - 160*y^5 + 420*y^4 - 336*y^3 + 140*y^2 + 96*y - 36,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + Ls*LnY*
      LnY1*aPi^2*qq*rat( - 24*y^6 + 72*y^5 - 104*y^4 + 88*y^3 - 32*y + 16,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + Ls*LnY^2*aPi^2*qq*rat(12*y^6 - 28*y^5 + 32*y^4 - 20*y^3 - 12*y^2 + 8*y,3*y^4 - 6*y^3 + 9*y^2 - 6*y + 3) + Ls^2*aPi^2*qq*rat(44,9) + B0Z(MZ2,MH2)*
      aPi^2*qq*rat( - 16*xi^2*xt + 64*xi*xt - 192*xt,9) + B0Z(MW2,MW2)*aPi^2*qq*rat(728*xt,9) + B0Z(mt2,mt2)*aPi^2*rat(8840*xt - 2600,81) + B0Z(mt2,mt2)*aPi^2*qq*rat(111040*xi^2*xt - 52480*xi^2 - 202888*xi*xt + 94360*xi + 86952*xt - 40440,972*xi^2 - 1701
      *xi + 729) + B0Z(mt2,mt2)*aPi^2*LnXi*qq*rat(3808*xi^3*xt - 1120*xi^3 - 3264*xi^2*xt + 960*xi^2,432*xi^4 - 1512*xi^3 + 1971*xi^2 - 1134*xi + 243) + B0Z(mt2,mt2)*aPi^2*LnC2*qq*rat(544*xi*xt - 160*xi,48*xi^2 - 72*xi + 27) + T111f(MZ2,mt2,mt2)*MZ2^-1*
      aPi^2*rat(13312*xi^2*xt^4 - 3584*xi^2*xt^3 - 3520*xi^2*xt^2 + 1568*xi^2*xt - 176*xi^2 - 23552*xi*xt^4 + 5376*xi*xt^3 + 7296*xi*xt^2 - 3136*xi*xt + 352*xi + 16384*xt^4 - 7936*xt^3 - 1856*xt^2 + 1376*xt - 176,1728*xi^2*xt^3 - 1296*xi^2*xt^2 + 324*
      xi^2*xt - 27*xi^2 - 3456*xi*xt^3 + 2592*xi*xt^2 - 648*xi*xt + 54*xi + 1728*xt^3 - 1296*xt^2 + 324*xt - 27) + T111f(MZ2,mt2,mt2)*MZ2^-1*aPi^2*qq*rat(1070592*xi^2*xt^6 - 1373312*xi^2*xt^5 + 689344*xi^2*xt^4 - 146640*xi^2*xt^3 + 1008*xi^2*xt^2 + 4368*
      xi^2*xt - 480*xi^2 - 1732608*xi*xt^6 + 2385152*xi*xt^5 - 1259712*xi*xt^4 + 275904*xi*xt^3 - 1056*xi*xt^2 - 8736*xi*xt + 960*xi - 663552*xt^7 + 1479168*xt^6 - 1418880*xt^5 + 669824*xt^4 - 140784*xt^3 + 528*xt^2 + 4368*xt - 480,5184*xi^2*xt^5 - 3888*
      xi^2*xt^4 + 972*xi^2*xt^3 - 81*xi^2*xt^2 - 10368*xi*xt^5 + 7776*xi*xt^4 - 1944*xi*xt^3 + 162*xi*xt^2 + 5184*xt^5 - 3888*xt^4 + 972*xt^3 - 81*xt^2) + T111f(MW2,mt2,mt2)*MZ2^-1*aPi^2*qq*rat( - 73216*xi^2*xt^2 + 51456*xi^2*xt - 8640*xi^2 + 96000*xi*
      xt^2 - 74592*xi*xt + 12960*xi + 41472*xt^3 - 38592*xt^2 + 27000*xt - 4860,432*xi^2*xt - 648*xi*xt + 243*xt) + T111f(MH2,mt2,mt2)*MZ2^-1*aPi^2*rat(192*xi^3*xt^2 - 192*xi^2*xt^3 - 128*xi^2*xt^2 - 192*xi^2*xt - 1152*xi*xt^3 + 1088*xi*xt^2 - 192*xt^3,
      27*xi^5 - 216*xi^4*xt - 54*xi^4 + 432*xi^3*xt^2 + 432*xi^3*xt + 27*xi^3 - 864*xi^2*xt^2 - 216*xi^2*xt + 432*xi*xt^2) + T111f(MH2,mt2,mt2)*MZ2^-1*aPi^2*qq*rat(20736*xi^8 - 207360*xi^7*xt - 82944*xi^7 + 705024*xi^6*xt^2 + 777600*xi^6*xt + 130800*xi^6
       - 829440*xi^5*xt^3 - 2339328*xi^5*xt^2 - 1204704*xi^5*xt - 91872*xi^5 + 2214912*xi^4*xt^3 + 3531488*xi^4*xt^2 + 814368*xi^4*xt + 23760*xi^4 + 331776*xi^3*xt^4 - 3690624*xi^3*xt^3 - 2279552*xi^3*xt^2 - 175680*xi^3*xt + 580608*xi^2*xt^4 + 2654976*
      xi^2*xt^3 + 365088*xi^2*xt^2 - 13824*xi^2*xt - 746496*xi*xt^4 - 498816*xi*xt^3 + 78336*xi*xt^2 - 13824*xt^3,1296*xi^7 - 10368*xi^6*xt - 4536*xi^6 + 20736*xi^5*xt^2 + 36288*xi^5*xt + 5913*xi^5 - 72576*xi^4*xt^2 - 47304*xi^4*xt - 3402*xi^4 + 94608*
      xi^3*xt^2 + 27216*xi^3*xt + 729*xi^3 - 54432*xi^2*xt^2 - 5832*xi^2*xt + 11664*xi*xt^2) + T111f(0,MZ2,mt2)*MZ2^-1*aPi^2*qq*rat( - 5400*xt^4 - 3960*xt^3 + 8104*xt^2 + 1576*xt - 320,27*xt^2) + T111f(0,MW2,mt2)*MZ2^-1*aPi^2*rat( - 327680*xt^5 + 589824*
      xt^4 - 466944*xt^3 + 230400*xt^2 - 76032*xt,1728*xt^3 - 3888*xt^2 + 2916*xt - 729) + T111f(0,MW2,mt2)*MZ2^-1*aPi^2*qq*rat(3145728*xi^2*xt^7 - 27787264*xi^2*xt^6 + 3670016*xi^2*xt^5 + 93708288*xi^2*xt^4 - 122812416*xi^2*xt^3 + 55807488*xi^2*xt^2 - 
      6998400*xi^2*xt - 699840*xi^2 - 1179648*xi*xt^7 + 31064064*xi*xt^6 + 8429568*xi*xt^5 - 152506368*xi*xt^4 + 192056832*xi*xt^3 - 87070464*xi*xt^2 + 11127456*xi*xt + 1049760*xi - 1769472*xt^7 - 5677056*xt^6 - 8386560*xt^5 + 57936384*xt^4 - 70761600*
      xt^3 + 32021568*xt^2 - 4094064*xt - 393660,110592*xi^2*xt^5 - 331776*xi^2*xt^4 + 373248*xi^2*xt^3 - 186624*xi^2*xt^2 + 34992*xi^2*xt - 165888*xi*xt^5 + 497664*xi*xt^4 - 559872*xi*xt^3 + 279936*xi*xt^2 - 52488*xi*xt + 62208*xt^5 - 186624*xt^4 + 
      209952*xt^3 - 104976*xt^2 + 19683*xt) + T111f(0,MH2,mt2)*MZ2^-1*aPi^2*qq*rat( - 256*xi^3 + 768*xi^2*xt + 512*xi^2 - 512*xi*xt^2 - 1024*xi*xt - 432*xi + 512*xt^2 + 432*xt,16*xi^2 - 24*xi + 9) + B0mt(MZ2,mt2)*aPi^2*rat(544*xt - 160,243*xt) + B0mt(MZ2
      ,mt2)*aPi^2*qq*rat(7344*xt^2 + 1808*xt - 1472,729*xt) + B0mt(MH2,mt2)*aPi^2*rat( - 32*xi + 128*xt,27) + B0mt(MH2,mt2)*aPi^2*qq*rat( - 432*xi*xt - 256*xi + 1728*xt^2 + 1024*xt,81) + B0mt(0,MW2)*aPi^2*rat(32*xt^2 + 24*xt - 36,27*xt) + B0mt(0,MW2)*
      aPi^2*qq*rat(432*xt^3 + 580*xt^2 - 294*xt - 396,81*xt) + B0H(mt2,mt2)*aPi^2*qq*rat( - 32*xi^2*xt + 128*xi*xt^2,4*xi^2 - 7*xi + 3) + B0H(mt2,mt2)*aPi^2*LnXi*qq*rat(224*xi^3*xt - 896*xi^2*xt^2 - 192*xi^2*xt + 768*xi*xt^2,16*xi^4 - 56*xi^3 + 73*xi^2
       - 42*xi + 9) + B0H(mt2,mt2)*aPi^2*LnC2*qq*rat(288*xi*xt - 1152*xt^2,16*xi^2 - 24*xi + 9)
       + qq*aPi^2*rat(20024,81)
       + qq*aPi^2*Li3y1*rat(-48*y^6+96*y^5-88*y^4+48*y^3+88*y^2-48*y+24,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*aPi^2*Li3y*rat(-48*y^6+192*y^5-328*y^4+304*y^3-56*y^2-112*y+72,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*z3*aPi^2*rat(-32,3*y^2-3*y+3)
       + qq*pi^2*aPi^2*rat(-588*y^6+1764*y^5-2962*y^4+2984*y^3-846*y^2-352*y+218,27*y^4-54*y^3+81*y^2-54*y+27)
       + qq*LnY1*aPi^2*rat(-2520*y^5+5500*y^4-2912*y^3-2940*y^2+5536*y-2804,27*y^4-54*y^3+81*y^2-54*y+27)
       + qq*LnY1*aPi^2*Li2y*rat(-48*y^6+96*y^5-88*y^4+48*y^3+88*y^2-48*y+24,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY1*pi^2*aPi^2*rat(8*y^7+104*y^6-376*y^5+592*y^4-576*y^3+136*y^2+144*y-72,9*y^4-18*y^3+27*y^2-18*y+9)
       + qq*LnY1^2*aPi^2*rat(-180*y^6+776*y^5-1452*y^4+1424*y^3-416*y^2-340*y+212,9*y^4-18*y^3+27*y^2-18*y+9)
       + qq*LnY1^3*aPi^2*rat(8*y^7+56*y^6-248*y^5+424*y^4-432*y^3+144*y^2+96*y-48,9*y^4-18*y^3+27*y^2-18*y+9)
       + qq*LnY*aPi^2*rat(2520*y^5-7100*y^4+6112*y^3-3876*y^2-320*y-140,27*y^4-54*y^3+81*y^2-54*y+27)
       + qq*LnY*aPi^2*Li2y*rat(48*y^6-192*y^5+328*y^4-304*y^3+56*y^2+112*y-72,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY*pi^2*aPi^2*rat(-8*y^7+136*y^6-320*y^5+388*y^4-240*y^3-100*y^2+88*y-4,9*y^4-18*y^3+27*y^2-18*y+9)
       + qq*LnY*LnY1*aPi^2*rat(360*y^6-1080*y^5+1676*y^4-1552*y^3+324*y^2+272*y-124,9*y^4-18*y^3+27*y^2-18*y+9)
       + qq*LnY*LnY1^2*aPi^2*rat(-8*y^7-32*y^6+80*y^5-80*y^4+72*y^3+64*y^2-48*y+24,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY^2*aPi^2*rat(-180*y^6+304*y^5-272*y^4+224*y^3+204*y^2-92*y+24,9*y^4-18*y^3+27*y^2-18*y+9)
       + qq*LnY^2*LnY1*aPi^2*rat(8*y^7-40*y^6+88*y^5-112*y^4+64*y^3+8*y^2-16*y,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY^3*aPi^2*rat(-8*y^7+112*y^6-256*y^5+304*y^4-184*y^3-80*y^2+64*y,9*y^4-18*y^3+27*y^2-18*y+9)
       + qq*aPi^2*rat(14,3)
       + qq*pi^2*aPi^2*rat(10,3)
       + qq*LnY1*aPi^2*rat(-32,3)
       + qq*LnY1^2*aPi^2*rat(4,1)
       + qq*LnY*aPi^2*rat(-32,3)
       + qq*LnY^2*aPi^2*rat(4,1)
       + qq*aPi^2*rat(256,3)
       + qq*aPi^2*Li3y1*rat(48*y^6-112*y^5+128*y^4-80*y^3-80*y^2+64*y-32,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*aPi^2*Li3y*rat(48*y^6-176*y^5+288*y^4-272*y^3+48*y^2+96*y-64,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*z3*aPi^2*rat(-64*y^2+64*y-32,3*y^2-3*y+3)
       + qq*pi^2*aPi^2*rat(32*y^6-96*y^5+152*y^4-144*y^3+16*y^2+40*y-24,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY1*aPi^2*rat(128*y^5-416*y^4+448*y^3-304*y^2+16*y,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY1*aPi^2*Li2y*rat(48*y^6-112*y^5+128*y^4-80*y^3-80*y^2+64*y-32,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY1*pi^2*aPi^2*rat(-96*y^6+320*y^5-496*y^4+448*y^3-80*y^2-128*y+64,9*y^4-18*y^3+27*y^2-18*y+9)
       + qq*LnY1^2*aPi^2*rat(32*y^6-136*y^5+272*y^4-288*y^3+128*y^2+16*y-24,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY1^3*aPi^2*rat(-48*y^6+176*y^5-288*y^4+272*y^3-80*y^2-64*y+32,9*y^4-18*y^3+27*y^2-18*y+9)
       + qq*LnY*aPi^2*rat(-128*y^5+224*y^4-64*y^3-176*y^2+272*y-128,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY*aPi^2*Li2y*rat(-48*y^6+176*y^5-288*y^4+272*y^3-48*y^2-96*y+64,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY*pi^2*aPi^2*rat(-24*y^6+56*y^5-64*y^4+40*y^3+24*y^2-16*y,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY*LnY1*aPi^2*rat(-64*y^6+192*y^5-320*y^4+320*y^3-128*y^2,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY*LnY1^2*aPi^2*rat(48*y^6-128*y^5+168*y^4-128*y^3-40*y^2+64*y-32,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY^2*aPi^2*rat(32*y^6-56*y^5+72*y^4-80*y^3+16*y^2-8*y,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY^2*LnY1*aPi^2*rat(16*y^5-40*y^4+48*y^3-24*y^2-16*y+16,3*y^4-6*y^3+9*y^2-6*y+3)
       + qq*LnY^3*aPi^2*rat(-48*y^6+112*y^5-128*y^4+80*y^3+48*y^2-32*y,9*y^4-18*y^3+27*y^2-18*y+9);

# B2f2: two loops, two closed fermion loops
B2f2 =
aPi^2*qq*rat( - 2240*xt,27) + aPi^2*Lmb*rat(32*xt,9) + aPi^2*Lmb*qq*rat(112*xt,27) + aPi^2*Lmb^2*rat(32,81) + aPi^2*Lmb^2*qq*rat(16,81) + aPi^2*Lmc*rat(32*xt,9) + aPi^2*Lmc*qq*rat(256*xt,27) + aPi^2*Lmc*Lmb*rat(160,81) + aPi^2*Lmc*Lmb*qq*rat(128,81) + 
      aPi^2*Lmc^2*rat(128,81) + aPi^2*Lmc^2*qq*rat(256,81) + aPi^2*Lms*rat(32*xt,9) + aPi^2*Lms*qq*rat(112*xt,27) + aPi^2*Lms*Lmb*rat(64,81) + aPi^2*Lms*Lmb*qq*rat(32,81) + aPi^2*Lms*Lmc*rat(160,81) + aPi^2*Lms*Lmc*qq*rat(128,81) + aPi^2*Lms^2*rat(32,81)
       + aPi^2*Lms^2*qq*rat(16,81) + aPi^2*Lmd*rat(32*xt,9) + aPi^2*Lmd*qq*rat(112*xt,27) + aPi^2*Lmd*Lmb*rat(64,81) + aPi^2*Lmd*Lmb*qq*rat(32,81) + aPi^2*Lmd*Lmc*rat(160,81) + aPi^2*Lmd*Lmc*qq*rat(128,81) + aPi^2*Lmd*Lms*rat(64,81) + aPi^2*Lmd*Lms*qq*
      rat(32,81) + aPi^2*Lmd^2*rat(32,81) + aPi^2*Lmd^2*qq*rat(16,81) + aPi^2*Lmu*rat(32*xt,9) + aPi^2*Lmu*qq*rat(256*xt,27) + aPi^2*Lmu*Lmb*rat(160,81) + aPi^2*Lmu*Lmb*qq*rat(128,81) + aPi^2*Lmu*Lmc*rat(256,81) + aPi^2*Lmu*Lmc*qq*rat(512,81) + aPi^2*Lmu
      *Lms*rat(160,81) + aPi^2*Lmu*Lms*qq*rat(128,81) + aPi^2*Lmu*Lmd*rat(160,81) + aPi^2*Lmu*Lmd*qq*rat(128,81) + aPi^2*Lmu^2*rat(128,81) + aPi^2*Lmu^2*qq*rat(256,81) + aPi^2*Lmta*qq*rat(16*xt,3) + aPi^2*Lmta*Lmb*rat(32,27) + aPi^2*Lmta*Lmb*qq*rat(32,27
      ) + aPi^2*Lmta*Lmc*rat(32,27) + aPi^2*Lmta*Lmc*qq*rat(128,27) + aPi^2*Lmta*Lms*rat(32,27) + aPi^2*Lmta*Lms*qq*rat(32,27) + aPi^2*Lmta*Lmd*rat(32,27) + aPi^2*Lmta*Lmd*qq*rat(32,27) + aPi^2*Lmta*Lmu*rat(32,27) + aPi^2*Lmta*Lmu*qq*rat(128,27) + aPi^2*
      Lmta^2*qq*rat(16,9) + aPi^2*Lmmu*qq*rat(16*xt,3) + aPi^2*Lmmu*Lmb*rat(32,27) + aPi^2*Lmmu*Lmb*qq*rat(32,27) + aPi^2*Lmmu*Lmc*rat(32,27) + aPi^2*Lmmu*Lmc*qq*rat(128,27) + aPi^2*Lmmu*Lms*rat(32,27) + aPi^2*Lmmu*Lms*qq*rat(32,27) + aPi^2*Lmmu*Lmd*rat(
      32,27) + aPi^2*Lmmu*Lmd*qq*rat(32,27) + aPi^2*Lmmu*Lmu*rat(32,27) + aPi^2*Lmmu*Lmu*qq*rat(128,27) + aPi^2*Lmmu*Lmta*qq*rat(32,9) + aPi^2*Lmmu^2*qq*rat(16,9) + aPi^2*LnXt*rat(32*xt,9) + aPi^2*LnXt*qq*rat(544*xt^2 + 256*xt,27) + aPi^2*LnXt*Lmb*rat(
      160,81) + aPi^2*LnXt*Lmb*qq*rat(128,81) + aPi^2*LnXt*Lmc*rat(256,81) + aPi^2*LnXt*Lmc*qq*rat(512,81) + aPi^2*LnXt*Lms*rat(160,81) + aPi^2*LnXt*Lms*qq*rat(128,81) + aPi^2*LnXt*Lmd*rat(160,81) + aPi^2*LnXt*Lmd*qq*rat(128,81) + aPi^2*LnXt*Lmu*rat(256,
      81) + aPi^2*LnXt*Lmu*qq*rat(512,81) + aPi^2*LnXt*Lmta*rat(32,27) + aPi^2*LnXt*Lmta*qq*rat(128,27) + aPi^2*LnXt*Lmmu*rat(32,27) + aPi^2*LnXt*Lmmu*qq*rat(128,27) + aPi^2*LnXt^2*rat(128,81) + aPi^2*LnXt^2*qq*rat(256,81) + Lme*aPi^2*qq*rat(16*xt,3) + 
      Lme*aPi^2*Lmb*rat(32,27) + Lme*aPi^2*Lmb*qq*rat(32,27) + Lme*aPi^2*Lmc*rat(32,27) + Lme*aPi^2*Lmc*qq*rat(128,27) + Lme*aPi^2*Lms*rat(32,27) + Lme*aPi^2*Lms*qq*rat(32,27) + Lme*aPi^2*Lmd*rat(32,27) + Lme*aPi^2*Lmd*qq*rat(32,27) + Lme*aPi^2*Lmu*rat(
      32,27) + Lme*aPi^2*Lmu*qq*rat(128,27) + Lme*aPi^2*Lmta*qq*rat(32,9) + Lme*aPi^2*Lmmu*qq*rat(32,9) + Lme*aPi^2*LnXt*rat(32,27) + Lme*aPi^2*LnXt*qq*rat(128,27) + Lme^2*aPi^2*qq*rat(16,9) + LMZ*aPi^2*rat(32*xt,9) + LMZ*aPi^2*qq*rat(544*xt^2 + 1632*xt,
      27) + LMZ*aPi^2*Lmb*rat(160,81) + LMZ*aPi^2*Lmb*qq*rat(128,81) + LMZ*aPi^2*Lmc*rat(256,81) + LMZ*aPi^2*Lmc*qq*rat(512,81) + LMZ*aPi^2*Lms*rat(160,81) + LMZ*aPi^2*Lms*qq*rat(128,81) + LMZ*aPi^2*Lmd*rat(160,81) + LMZ*aPi^2*Lmd*qq*rat(128,81) + LMZ*
      aPi^2*Lmu*rat(256,81) + LMZ*aPi^2*Lmu*qq*rat(512,81) + LMZ*aPi^2*Lmta*rat(32,27) + LMZ*aPi^2*Lmta*qq*rat(128,27) + LMZ*aPi^2*Lmmu*rat(32,27) + LMZ*aPi^2*Lmmu*qq*rat(128,27) + LMZ*aPi^2*LnXt*rat(256,81) + LMZ*aPi^2*LnXt*qq*rat(512,81) + LMZ*Lme*
      aPi^2*rat(32,27) + LMZ*Lme*aPi^2*qq*rat(128,27) + LMZ^2*aPi^2*rat(128,81) + LMZ^2*aPi^2*qq*rat(256,81) + LnY1*aPi^2*qq*rat(144*y^3*xt - 80*y^3 - 216*y^2*xt + 120*y^2 - 72*y*xt + 40*y + 72*xt - 40,27*y^2 - 27*y + 27) + LnY1*aPi^2*Lmb*rat(32*y^3 - 48
      *y^2 - 16*y + 16,27*y^2 - 27*y + 27) + LnY1*aPi^2*Lmb*qq*rat(32*y^3 - 48*y^2 - 16*y + 16,27*y^2 - 27*y + 27) + LnY1*aPi^2*Lmc*rat(32*y^3 - 48*y^2 - 16*y + 16,27*y^2 - 27*y + 27) + LnY1*aPi^2*Lmc*qq*rat(128*y^3 - 192*y^2 - 64*y + 64,27*y^2 - 27*y + 
      27) + LnY1*aPi^2*Lms*rat(32*y^3 - 48*y^2 - 16*y + 16,27*y^2 - 27*y + 27) + LnY1*aPi^2*Lms*qq*rat(32*y^3 - 48*y^2 - 16*y + 16,27*y^2 - 27*y + 27) + LnY1*aPi^2*Lmd*rat(32*y^3 - 48*y^2 - 16*y + 16,27*y^2 - 27*y + 27) + LnY1*aPi^2*Lmd*qq*rat(32*y^3 - 
      48*y^2 - 16*y + 16,27*y^2 - 27*y + 27) + LnY1*aPi^2*Lmu*rat(32*y^3 - 48*y^2 - 16*y + 16,27*y^2 - 27*y + 27) + LnY1*aPi^2*Lmu*qq*rat(128*y^3 - 192*y^2 - 64*y + 64,27*y^2 - 27*y + 27) + LnY1*aPi^2*Lmta*qq*rat(32*y^3 - 48*y^2 - 16*y + 16,9*y^2 - 9*y
       + 9) + LnY1*aPi^2*Lmmu*qq*rat(32*y^3 - 48*y^2 - 16*y + 16,9*y^2 - 9*y + 9) + LnY1*aPi^2*LnXt*rat(32*y^3 - 48*y^2 - 16*y + 16,27*y^2 - 27*y + 27) + LnY1*aPi^2*LnXt*qq*rat(128*y^3 - 192*y^2 - 64*y + 64,27*y^2 - 27*y + 27) + LnY1*Lme*aPi^2*qq*rat(16*
      y^3 - 24*y^2 - 8*y + 8,9*y^2 - 9*y + 9) + LnY1*LMZ*aPi^2*rat(32*y^3 - 48*y^2 - 16*y + 16,27*y^2 - 27*y + 27) + LnY1*LMZ*aPi^2*qq*rat(128*y^3 - 192*y^2 - 64*y + 64,27*y^2 - 27*y + 27) + LnY1^2*aPi^2*qq*rat(8*y^5 - 56*y^4 + 88*y^3 - 32*y^2 - 16*y + 8
      ,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + LnY*aPi^2*qq*rat( - 144*y^3*xt + 80*y^3 + 216*y^2*xt - 120*y^2 + 72*y*xt - 40*y - 72*xt + 40,27*y^2 - 27*y + 27) + LnY*aPi^2*Lmb*rat( - 32*y^3 + 48*y^2 + 16*y - 16,27*y^2 - 27*y + 27) + LnY*aPi^2*Lmb*qq*rat(
       - 32*y^3 + 48*y^2 + 16*y - 16,27*y^2 - 27*y + 27) + LnY*aPi^2*Lmc*rat( - 32*y^3 + 48*y^2 + 16*y - 16,27*y^2 - 27*y + 27) + LnY*aPi^2*Lmc*qq*rat( - 128*y^3 + 192*y^2 + 64*y - 64,27*y^2 - 27*y + 27) + LnY*aPi^2*Lms*rat( - 32*y^3 + 48*y^2 + 16*y - 16
      ,27*y^2 - 27*y + 27) + LnY*aPi^2*Lms*qq*rat( - 32*y^3 + 48*y^2 + 16*y - 16,27*y^2 - 27*y + 27) + LnY*aPi^2*Lmd*rat( - 32*y^3 + 48*y^2 + 16*y - 16,27*y^2 - 27*y + 27) + LnY*aPi^2*Lmd*qq*rat( - 32*y^3 + 48*y^2 + 16*y - 16,27*y^2 - 27*y + 27) + LnY*
      aPi^2*Lmu*rat( - 32*y^3 + 48*y^2 + 16*y - 16,27*y^2 - 27*y + 27) + LnY*aPi^2*Lmu*qq*rat( - 128*y^3 + 192*y^2 + 64*y - 64,27*y^2 - 27*y + 27) + LnY*aPi^2*Lmta*qq*rat( - 32*y^3 + 48*y^2 + 16*y - 16,9*y^2 - 9*y + 9) + LnY*aPi^2*Lmmu*qq*rat( - 32*y^3
       + 48*y^2 + 16*y - 16,9*y^2 - 9*y + 9) + LnY*aPi^2*LnXt*rat( - 32*y^3 + 48*y^2 + 16*y - 16,27*y^2 - 27*y + 27) + LnY*aPi^2*LnXt*qq*rat( - 128*y^3 + 192*y^2 + 64*y - 64,27*y^2 - 27*y + 27) + LnY*Lme*aPi^2*qq*rat( - 16*y^3 + 24*y^2 + 8*y - 8,9*y^2 - 
      9*y + 9) + LnY*LMZ*aPi^2*rat( - 32*y^3 + 48*y^2 + 16*y - 16,27*y^2 - 27*y + 27) + LnY*LMZ*aPi^2*qq*rat( - 128*y^3 + 192*y^2 + 64*y - 64,27*y^2 - 27*y + 27) + LnY*LnY1*aPi^2*qq*rat(72*y^4 - 144*y^3 + 56*y^2 + 16*y - 8,9*y^4 - 18*y^3 + 27*y^2 - 18*y
       + 9) + LnY^2*aPi^2*qq*rat( - 8*y^5 - 16*y^4 + 56*y^3 - 24*y^2,9*y^4 - 18*y^3 + 27*y^2 - 18*y + 9) + Ls*LnY1*aPi^2*qq*rat(16*y^3 - 24*y^2 - 8*y + 8,9*y^2 - 9*y + 9) + Ls*LnY*aPi^2*qq*rat( - 16*y^3 + 24*y^2 + 8*y - 8,9*y^2 - 9*y + 9) + B0Z(mt2,mt2)*
      aPi^2*qq*rat(544*xt^2 - 160*xt,27);

# Part 2: the hadronic input of Table I of the letter.  The values carry more digits than their
# uncertainties so that the program reproduces the numbers of the letter exactly; they are not a
# claim of precision.
#
# L_q: the correlator of the electromagnetic current with the vector current of the quark flavour q at
# zero momentum, minimal subtraction at mubar = MZ = 91.1876 GeV, normalized so that a free quark of
# mass m_q gives L_q = ln(MZ^2/m_q^2). The program puts exp(-L_q) in place of m_q^2/MZ^2 in the
# coefficients.
#   data:    the dispersive analysis of e+e- data of Erler and Ferro-Hernandez, arXiv:1712.09146
#            (three light quarks at 2 GeV, charm and bottom at their threshold masses), run to MZ with
#            the QCD factor of that paper to four loops, alpha_s(MZ) = 0.1182;
#   lattice: u, d, s from the flavour components of Conigli et al., arXiv:2511.01623 (Mainz), matched
#            at Q^2 = 5 GeV^2 and run to MZ as massless quarks; c and b as data.
L_data_u = 13.708315064925626317;
L_data_d = 13.708315064925626317;
L_data_s = 12.690844680066142454;
L_data_c = 9.318470898413568663;
L_data_b = 6.6090894149313182046;
L_lattice_u = 13.845886629931123449;
L_lattice_d = 14.091391080266420195;
L_lattice_s = 12.709843856201931775;
L_lattice_c = 9.318470898413568663;
L_lattice_b = 6.6090894149313182046;
#
# DJ_q = int_0^MZ2 dQ^2/Q^2 [l_q(Q^2) - l_free(Q^2/m_q^2)], l_q(Q^2) = P_q(Q^2) - P_q(0) the momentum
# dependence of the correlator (lattice below 7 GeV^2, massless quarks with the QCD factor above; charm
# and bottom as free quarks with the QCD factor above their thresholds), l_free that of a free quark
# with the mass that gives the same correlator at Q^2 = MZ^2: the correction of the squared logarithms
# of the light-quark masses (section "Logarithms" of the letter) for the measured momentum dependence
# (one value for both hadronic inputs).
DJ_u = -5.1539450230580060458;
DJ_d = -5.4298739583858825244;
DJ_s = -3.9515912142759057775;
DJ_c = -1.4200757570997614386;
DJ_b = -0.55403183459604064192;
#
# The lattice function at the momenta of the experiment, for the dependence of the mixing on t and u:
#   l_q(Q^2) = lam_q P(Q^2),  P(x) = (p1 x + p2 x^2)/(1 + p3 x + p4 x^2 + p5 x^3),  x = Q^2 in GeV^2,
# valid for Q^2 <= 0.01 GeV^2 (|t| and |u| of the experiment). P is the Pade fit of Pi^{gamma gamma}(-Q^2)
# of arXiv:2511.01623; lam_q are the flavour fractions at zero momentum, from the flavour components of
# arXiv:2203.08676 scaled to arXiv:2511.01623 at 0.5 GeV^2 (normalized so that l_q(Q^2) =
# 4 pi^2 Pi^{gamma q}(-Q^2)/Q_q, and sum_q Q_q^2 lam_q P(Q^2)/(4 pi^2) = Pi^{gamma gamma} of the table at
# 0.5 GeV^2 with the shape of the fit).
lam_u = 62.108189219099336294;
lam_d = 75.367698309948955398;
lam_s = 24.688305483403387345;
lam_c = 1.5410017139243284017;
pade_p1 = 0.102226;
pade_p2 = 0.040299;
pade_p3 = 2.074048;
pade_p4 = 0.342168;
pade_p5 = -0.002788;
#
# The uncertainties of the hadronic input in Q_W, units 1e-3, as the letter prints them (data: the
# errors of arXiv:1712.09146 and alpha_s(MZ) +- 0.0016; lattice: the errors of the components of
# arXiv:2511.01623; both at one loop, added in quadrature). Printed by the program, not recomputed.
err_data = 0.0746361;
err_lattice = 0.0226746;


==> anc/moller_qw.py <==
#!/usr/bin/env python3
"""moller_qw.py: the weak charge of the electron in polarized Moller scattering at two loops.

Evaluates the weak charge Q_W^e(y, s) of A. Czarnecki, "Parity-violating Moller scattering:
complete two-loop corrections" (2026), from the file moller_data.txt in this directory (the
coefficients b1, b2, b2' and the hadronic input of its Table I), and prints Table I, Q_W^e with its two
uncertainties, the asymmetry A_LR and the three properties discussed in the section
"Results"; on request Table II, or a table in y, in the beam energy or in the mixing angle.
README.pdf describes the data file, the normalization of the coefficients and what is fixed
in this program.

Needs Python 3.8 or later and mpmath (mpmath.org); nothing else.

    python3 moller_qw.py                        the reference point of Table I, both hadronic inputs
    python3 moller_qw.py --s2 0.2315 --beam 11 --y 0.4 --mt 172.6 --mh 125.1
    python3 moller_qw.py --s 0.011242           s in GeV^2 instead of the beam energy
    python3 moller_qw.py --hadrons lattice      one input: data, lattice (or threshold, see the README)
    python3 moller_qw.py --table2               Table II, the comparison with earlier calculations
    python3 moller_qw.py --table y              Q_W against y
    python3 moller_qw.py --table angle          against sin^2 theta_W(MZ) (the figure of the letter)
    python3 moller_qw.py --table beam           against the beam energy
    python3 moller_qw.py --table y --at 0.3,0.4,0.5     the points of the table
    python3 moller_qw.py --digits 4             more decimals (units 1e-3)
    python3 moller_qw.py --pieces               the pieces of Q_W at these inputs (the one-loop formula term by
                                                term, the entries of the data file evaluated, the change of coupling,
                                                the hadronic corrections) and how they add up to the lines of Table I
    python3 moller_qw.py --entry c35            the amplitude of entry c35 of the catalogue of diagrams, with the notation
                                                (moller_catalogue.frm; several: c35,c36)
    python3 moller_qw.py --letter               every number of the letter, as printed there: the macros of its
                                                source, then the numbers that stand in its text
    python3 moller_qw.py --check                self-test: the identities below and stored reference values
    python3 moller_qw.py --mpmath DIR           if mpmath is not installed: a directory that contains it

The inputs: the mixing angle sin^2 theta_W(MZ) of the Review of Particle Physics (top quark
decoupled; eq. (10.46) of the Review converts it), the beam energy or s, y, the pole masses of the top quark
and of the Higgs boson, MZ; the hadronic input (data or lattice).  Everything else is fixed
(README.pdf).  Units of Q_W in the output: 1e-3.
"""
import sys, os, re, argparse

if '--mpmath' in sys.argv:
    sys.path.insert(0, sys.argv[sys.argv.index('--mpmath') + 1])
try:
    from mpmath import mp, mpf, mpc, log, sqrt, exp, pi, polylog, zeta
except ImportError:
    sys.exit('moller_qw.py needs the package mpmath (pip install mpmath, or --mpmath DIR)')
mp.dps = 30

HERE = os.path.dirname(os.path.abspath(__file__))

# ----------------------------------------------------------------------------- constants
# (fixed; the values of the programs that made the numbers of the letter)
ALPHA = 1/mpf('137.036')             # fine structure constant in the Thomson limit
APi = ALPHA/(4*pi)                   # a = alpha/(4 pi): the expansion parameter of the coefficient files
GMU = mpf('1.1663785e-5')            # muon decay constant, GeV^-2
AHAT = 1/mpf('127.930')              # alphahat(MZ), MS-bar, five quarks: the coupling of the conversion of the angle
AS_MZ = mpf('0.1182')                # alpha_s(MZ), for alpha_s(mt) in the conversion of the angle and in the top loop
RHO3 = mpf('14.594')                 # three-loop QCD coefficient of the top loop in rho (pole mass)
ME_KIN = mpf('0.00051099895')        # electron mass in the kinematics: s = 2 m_e E + 2 m_e^2, GeV
LEPTON = dict(e='0.000511', mu='0.1057', ta='1.777')      # lepton masses in the loop logarithms, GeV
THRESHOLD = dict(u='0.246', d='0.246', s='0.342', c='1.185', b='3.99')    # GeV; --hadrons threshold only
PERT = mpf('0.04')                   # units 1e-3: the uncertainty from terms beyond this calculation, from the letter
DEFAULT = dict(s2='0.23122', beam='11', y='0.5', mt='172.60', mh='125.1', mz='91.1876')
# fermions: name, colours, charge, isospin
FERM = [('e', 1, mpf(-1), -mpf(1)/2), ('mu', 1, mpf(-1), -mpf(1)/2), ('ta', 1, mpf(-1), -mpf(1)/2),
        ('u', 3, mpf(2)/3, mpf(1)/2), ('c', 3, mpf(2)/3, mpf(1)/2), ('t', 3, mpf(2)/3, mpf(1)/2),
        ('d', 3, -mpf(1)/3, -mpf(1)/2), ('s', 3, -mpf(1)/3, -mpf(1)/2), ('b', 3, -mpf(1)/3, -mpf(1)/2)]
QUARKS = ('u', 'c', 't', 'd', 's', 'b')
LIGHT = ('u', 'd', 's', 'c', 'b')
QCH = {n: qf for n, nc, qf, t3 in FERM}
T3 = {n: t3 for n, nc, qf, t3 in FERM}
NC = {n: nc for n, nc, qf, t3 in FERM}

# ----------------------------------------------------------------------------- the coefficient files
# FORM output: a sum of products of symbols, powers, function calls and rat(p,q) = p/q.  A
# recursive-descent parser turns a file into a Python expression in which only the symbols
# and functions listed here can appear; integers stay integers, so that rat(p,q) is an exact
# quotient of multiprecision numbers.
SYMBOLS = ('aPi', 'qq', 'nfl', 'y', 'xi', 'xt', 'pi', 'z3', 'MZ2', 'MW2', 'MH2', 'mt2', 'cw',
           'LMZ', 'LnC2', 'LnXi', 'LnXt', 'Ls', 'LnY', 'LnY1',
           'Lme', 'Lmmu', 'Lmta', 'Lmu', 'Lmd', 'Lms', 'Lmc', 'Lmb',
           'Li2y', 'Li3y', 'Li3y1', 'Li4y', 'Li4y1', 'Li4yz')
FUNCTIONS = {'rat': 2, 'T111f': 3, 'B0Z': 2, 'B0mt': 2, 'B0H': 2}
_TOKEN = re.compile(r'\s*(?:(\d+\.\d*|\d+)|([A-Za-z_]\w*)|([-+*/^(),]))')

class FormFile:
    """a text file written by FORM, compiled once; value(env) evaluates it"""
    def __init__(self, path=None, text=None, name='text'):
        if path is not None:
            name = os.path.basename(path)
            with open(path) as f:
                text = f.read()
        self.name = name
        self.tokens = self._tokenize(text)
        self.pos = 0
        code = self._expr()
        if self.pos != len(self.tokens):
            self._error('unexpected %r' % (self.tokens[self.pos],))
        self.code = compile(code, self.name, 'eval')

    def _tokenize(self, text):
        out, i = [], 0
        while i < len(text):
            m = _TOKEN.match(text, i)
            if not m or m.end() == i:
                if text[i:].strip() == '':
                    break
                raise ValueError('%s: cannot read %r' % (self.name, text[i:i + 20]))
            i = m.end()
            num, name, op = m.groups()
            if num is not None:
                out.append(('num', num))
            elif name is not None:
                out.append(('id', name))
            else:
                out.append(('op', op))
        return out

    def _error(self, msg):
        raise ValueError('%s, token %d: %s' % (self.name, self.pos, msg))

    def _peek(self, kind=None, value=None):
        if self.pos >= len(self.tokens):
            return False
        k, v = self.tokens[self.pos]
        return (kind is None or k == kind) and (value is None or v == value)

    def _take(self):
        t = self.tokens[self.pos]
        self.pos += 1
        return t

    def _expr(self):
        # a sum is written flat, (t1 + t2 - t3 ...): nested parentheses would exceed the limit of Python
        s = self._term()
        while self._peek('op', '+') or self._peek('op', '-'):
            op = self._take()[1]
            s = '%s %s %s' % (s, op, self._term())
        return '(%s)' % s

    def _term(self):
        s = self._factor()
        while self._peek('op', '*') or self._peek('op', '/'):
            op = self._take()[1]
            f = self._factor()
            s = '%s * %s' % (s, f) if op == '*' else 'rat(%s, %s)' % (s, f)
        return '(%s)' % s

    def _factor(self):
        if self._peek('op', '-'):
            self._take()
            return '(-%s)' % self._factor()
        if self._peek('op', '+'):
            self._take()
            return self._factor()
        return self._power()

    def _power(self):
        a = self._atom()
        if self._peek('op', '^'):
            self._take()
            sign = ''
            if self._peek('op', '-'):
                self._take()
                sign = '-'
            if not self._peek('num'):
                self._error('an integer exponent is expected')
            n = self._take()[1]
            if '.' in n:
                self._error('an integer exponent is expected')
            return '(%s ** %s%s)' % (a, sign, n)
        return a

    def _atom(self):
        if self.pos >= len(self.tokens):
            self._error('unexpected end')
        kind, v = self._take()
        if kind == 'num':
            return v if '.' not in v else "mpf('%s')" % v
        if kind == 'op' and v == '(':
            s = self._expr()
            if not self._peek('op', ')'):
                self._error("')' expected")
            self._take()
            return '(%s)' % s
        if kind == 'id':
            if v in FUNCTIONS:
                if not self._peek('op', '('):
                    self._error("'(' expected after %s" % v)
                self._take()
                args = [self._expr()]
                while self._peek('op', ','):
                    self._take()
                    args.append(self._expr())
                if not self._peek('op', ')'):
                    self._error("')' expected")
                self._take()
                if len(args) != FUNCTIONS[v]:
                    self._error('%s takes %d arguments' % (v, FUNCTIONS[v]))
                return '%s(%s)' % (v, ', '.join(args))
            if v in SYMBOLS:
                return v
            self._error('unknown symbol %s' % v)
        self._error('unexpected %r' % v)

    def value(self, env):
        return eval(self.code, {'__builtins__': {}}, env)

DATA = os.path.join(HERE, 'moller_data.txt')
CATALOGUE = os.path.join(HERE, 'moller_catalogue.frm')
_entries = {}
_files = {}

def entries():
    """the entries of moller_data.txt, name -> text: comment lines start with #, every entry reads
    name = value; and may run over several lines"""
    if not _entries:
        if not os.path.exists(DATA):
            sys.exit('the file moller_data.txt is missing from %s' % HERE)
        with open(DATA) as f:
            text = ''.join(line for line in f if not line.lstrip().startswith('#'))
        for st in text.split(';'):
            if not st.strip():
                continue
            name, eq, value = st.partition('=')
            name = name.strip()
            if not eq or not re.match(r'^[A-Za-z_]\w*$', name):
                sys.exit('moller_data.txt: cannot read the entry %r' % st.strip()[:40])
            if name in _entries:
                sys.exit('moller_data.txt: the entry %s appears twice' % name)
            _entries[name] = value.strip()
    return _entries

def form_file(name):
    """an expression of moller_data.txt, compiled once"""
    if name not in _files:
        e = entries()
        if name not in e:
            sys.exit('the entry %s is missing from moller_data.txt' % name)
        _files[name] = FormFile(text=e[name], name=name)
    return _files[name]

def entry_text(names):
    """the amplitudes of entries of the catalogue of diagrams (moller_catalogue.frm), as FORM wrote them,
    each with its comment line: c1 to c727, and the sums sumA, sumB, sum"""
    if not os.path.exists(CATALOGUE):
        sys.exit('the file moller_catalogue.frm is missing from %s' % HERE)
    with open(CATALOGUE) as f:
        text = f.read()
    out = []
    for nm in names:
        nm = nm.strip().strip('[]')
        m = re.search(r'^Local \[%s\] = .*?;[ \t]*$' % re.escape(nm), text, re.M | re.S)
        if not m:
            sys.exit('moller_catalogue.frm has no entry %s (the entries are c1 to c727; sums: sumA, sumB, sum)' % nm)
        c = re.search(r'^\* %s: .*$' % re.escape(nm), text, re.M)
        out.append((c.group(0) + '\n' if c else '') + m.group(0))
    return '\n'.join(out)

def notation_text():
    """what the amplitudes are and their notation: the comment lines of the header of moller_catalogue.frm
    from '* [cN]:' to the end of the header, without the comment character"""
    lines = []
    with open(CATALOGUE) as f:
        for ln in f:
            if not ln.startswith('*'):
                break
            lines.append(ln.rstrip('\n'))
    start = [k for k, ln in enumerate(lines) if ln.startswith('* [cN]:')]
    if not start:
        return ''
    return '\n'.join(ln[2:] if ln.startswith('* ') else ln[1:] for ln in lines[start[0]:])

# ----------------------------------------------------------------------------- loop functions
# squared masses in units of MZ^2; mubar = MZ
_memo = {}

def Ifun(x, y, z):
    """I(x,y,z) of S. Martin, Phys. Rev. D 65, 116003 (2002): the finite part of the two-loop
    vacuum integral with three masses, after the subtraction of its subdivergences (T111f)"""
    key = ('I', x, y, z)
    if key in _memo:
        return _memo[key]
    x, y, z = sorted([mpf(x), mpf(y), mpf(z)])
    if x == 0 and y == 0:
        L = log(z)
        r = z*(-L*L/2 + 2*L - mpf(5)/2 - zeta(2))
    elif x == 0:
        ly, lz = log(y), log(z)
        if z == y:
            r = z*(-lz*lz + 4*lz - 5)
        else:
            r = ((z - y)*(polylog(2, y/z) - log(z/y)*log(z - y) + lz*lz/2 - zeta(2))
                 - mpf(5)/2*(y + z) + 2*z*lz + 2*y*ly - z*lz*ly)
    else:
        lam = x*x + y*y + z*z - 2*x*y - 2*x*z - 2*y*z
        R = sqrt(mpc(lam))
        a = (z + x - y - R)/(2*z); b = (z + y - x - R)/(2*z)
        xi_ = R*(2*log(a)*log(b) - log(x/z)*log(y/z) - 2*polylog(2, a) - 2*polylog(2, b) + pi**2/3)
        lx, ly, lz = log(x), log(y), log(z)
        c = (((x - y - z)*ly*lz + (y - x - z)*lx*lz + (z - x - y)*lx*ly)/2
             + 2*(x*lx + y*ly + z*lz) - mpf(5)/2*(x + y + z) - xi_/2)
        assert abs(c.imag) < mpf(10)**(-15)*max(1, abs(c.real)), (x, y, z, c)
        r = c.real
    _memo[key] = r
    return r

def B0fin(p2, a, b):
    """real part of the finite part of B0(p2; a, b) = -int_0^1 dt ln[t a + (1-t) b - t (1-t) p2]"""
    key = ('B', p2, a, b)
    if key in _memo:
        return _memo[key]
    p2 = mpf(p2); a = mpf(a); b = mpf(b)
    if p2 == 0:
        r = -log(a) if a == b else 1 - (a*log(a) - b*log(b))/(a - b)
    elif a == 0 or b == 0:
        # one massless line: the root t = 1 of the quadratic form is treated in closed form
        m = a + b
        r = 2 + ((m - p2)*log(abs(m - p2)) - m*log(m))/p2
    else:
        disc = sqrt(mpc((p2 + b - a)**2 - 4*p2*b))
        c = log(mpc(p2))
        for t in ((p2 + b - a + disc)/(2*p2), (p2 + b - a - disc)/(2*p2)):
            c += (1 - t)*log(1 - t) + t*log(-t) - 1
        r = -c.real
    _memo[key] = r
    return r

def rat(p, q):
    return mpf(p)/q

# ----------------------------------------------------------------------------- the coefficients as numbers
def poly_env(y):
    """the polylogarithms of y of the region with two soft momenta (in B2f0 and B2f1)"""
    key = ('Li', y)
    if key not in _memo:
        _memo[key] = dict(Li2y=polylog(2, y), Li3y=polylog(3, y), Li3y1=polylog(3, 1 - y),
                          Li4y=polylog(4, y), Li4y1=polylog(4, 1 - y), Li4yz=polylog(4, -y/(1 - y)))
    return _memo[key]

def evq_env(q, masses, y, s, xi, nfl=1):
    """the symbols of the coefficients at qq = q, for the masses (squared, units MZ^2: 'e', 'mu',
    'ta', 'u', 'd', 's', 'c', 'b', 't'), xi = MH^2/MZ^2, y and s (units MZ^2); mubar = MZ"""
    xt = masses['t']
    env = dict(rat=rat, aPi=APi, qq=q, nfl=nfl, y=y, xi=xi, xt=xt, pi=pi, z3=zeta(3),
               MZ2=mpf(1), MW2=mpf(3)/4, MH2=xi, mt2=xt, cw=sqrt(mpf(3))/2,
               LMZ=mpf(0), LnC2=log(mpf(3)/4), LnXi=log(xi), LnXt=log(xt),
               Ls=log(s), LnY=log(y), LnY1=log(1 - y),
               T111f=Ifun, B0Z=lambda a, b: B0fin(1, a, b), B0mt=lambda a, b: B0fin(xt, a, b),
               B0H=lambda a, b: B0fin(xi, a, b))
    env.update(poly_env(y))
    for k in ('e', 'mu', 'ta', 'u', 'd', 's', 'c', 'b'):
        env['Lm' + k] = log(masses[k])
    return env

def evq(name, q, masses, y, s, xi, nfl=1):
    """value of an entry of moller_data.txt: B1, B2f0, B2f1, B2f2 (see evq_env)"""
    return form_file(name).value(evq_env(q, masses, y, s, xi, nfl))

# ----------------------------------------------------------------------------- one loop, exact in the angle
def fy(y):
    """the function f(y) of Czarnecki and Marciano, Phys. Rev. D 53, 1066 (1996)"""
    l, l1 = log(y), log(1 - y)
    r = (-2*(1 - y)*(3 - 3*y + 4*y**3 - 3*y**4)*l1 - 2*y*(1 + 3*y - 6*y**2 + 8*y**3 - 3*y**4)*l
         + (1 - y)*(2 - 2*y - 7*y**2 + 10*y**3 - 8*y**4 + 3*y**5)*l1**2
         - y*(2 - 3*y - 5*y**2 + 8*y**3 - 7*y**4 + 3*y**5)*l**2
         + (2 - 4*y + 11*y**3 - 13*y**4 + 9*y**5 - 3*y**6)*(pi**2 - 2*l1*l))
    return -mpf(2)/3*log(y*(1 - y)) + r/(1 - y + y*y)**2

def oneloop(s2, y, s, masses, xi):
    """the one-loop coefficient of the 1996 paper (its correction factor to 1 - 4 s^2), at mubar = MZ, with MW^2 = c^2 MZ^2 and
    the top quark in the sum of kappa(0): the pieces of Q_W beyond 1 - 4 s2 (times alpha/pi b1)"""
    c2 = 1 - s2
    q = 1 - 4*s2
    L = {k: log(masses[k]) for k in masses}
    ksum = sum(nc*(t3*qf - 2*s2*qf*qf)*L[n] for n, nc, qf, t3 in FERM)
    P = {}
    P['kappa, fermions'] = 2*ALPHA/(3*pi)*ksum
    P['rho, top'] = q*APi*3/(4*s2)*masses['t']/c2
    P['kappa, bosons'] = 2*ALPHA/pi*(-(mpf(7)/2*c2 + mpf(1)/12)*log(c2) + mpf(7)/9 - s2/3)
    P['WW box'] = APi/s2
    P['ZZ box'] = -3*APi/(8*s2*c2)*q*(1 + q*q)
    P['rho, bosons'] = q*APi*(3/(4*s2*s2)*log(c2) - 7/(4*s2)
                              + mpf(3)/4*xi/s2*(log(c2/xi)/(c2 - xi) + log(xi)/(c2*(1 - xi))))
    P['F1'] = -APi*q*(mpf(22)/3*log(1/s) + mpf(85)/9 + fy(y))
    P['F2, electron'] = q*(mpf(1)/2 - y)*(1 + y*(1 - y))/(1 - y*(1 - y))*ALPHA/(3*pi)*log((1 - y)/y)
    return P

# ----------------------------------------------------------------------------- two closed fermion loops
def sigZ(k2, s2, masses):
    """finite part of Re Sigma_Z(k2)/MZ^2 from fermion loops (no tadpoles), units MZ^2 = 1"""
    c2 = 1 - s2
    tot = mpf(0)
    for n, nc, qf, t3 in FERM + [('nu', 3, mpf(0), mpf(1)/2)]:
        v, a = t3 - 2*qf*s2, t3
        gg = (v*v + a*a)/(2*s2*c2)
        if n == 't':
            m = masses[n]
            tot += -APi*mpf(2)/3*nc*(gg*(-(k2 + 2*m)*B0fin(k2, m, m) + 2*m*B0fin(0, m, m) + k2/3)
                                     + 3/(4*s2*c2)*m*B0fin(k2, m, m))
        elif k2 != 0:
            tot += k2*APi/(3*s2*c2)*nc*(v*v + a*a)*(log(1/k2) + mpf(5)/3)
    return tot

def chain22(s2, masses):
    """two closed fermion loops, valid for any s2 (chains of one-loop self-energies), mubar = MZ,
    in powers of alpha: rho_t a X_q + (1 - 4 s2) rho_t Bren; k1 is the one-loop mixing by the quarks"""
    c2 = 1 - s2
    q = 1 - 4*s2
    rho1 = APi*3/(4*s2*c2)*masses['t']
    aXq = ALPHA/(3*pi)*sum(3*(qf*qf - 2*t3*qf)*log(1/masses[n]) for n, nc, qf, t3 in FERM if n in QUARKS)
    DelM = ALPHA/(3*pi)*sum(nc*qf*qf*log(1/masses[n]) for n, nc, qf, t3 in FERM)
    B = sigZ(mpf(0), s2, masses) - sigZ(mpf(1), s2, masses)
    return dict(rho1=rho1, aXq=aXq, unsup=rho1*aXq, sup=q*rho1*B, k1=aXq - q*DelM)

def photon_in_quark_loop(s2, masses):
    """two-loop photon-Z mixing with a photon inside the quark loop (pole masses): part of the
    measured correlator, therefore removed from the term with one fermion loop"""
    return APi**2*sum(qf*qf*9*qf*(t3 - 2*s2*qf)*(mpf(8)/3*log(masses[n]) - 10)
                      for n, nc, qf, t3 in FERM if n in QUARKS)

def Dfun(s2, masses):
    """a Db, a Df: alphahat(MZ)/alpha = 1 + a (Db + Df), the change of coupling between the files
    (MS-bar coupling) and the expansion of the letter (alpha of the Thomson limit)"""
    Db = 7*log(1 - s2) - mpf(2)/3
    Df = -mpf(4)/3*sum(nc*qf*qf*log(masses[n]) for n, nc, qf, t3 in FERM)
    return APi*Db, APi*Df

def csq(k, s2):
    """coefficient of ln^2(m_f^2/MZ^2) in the term with one fermion loop (the squared logarithm of the
    section "Logarithms" of the letter), in powers of alpha"""
    nc, qf, t3 = NC[k], QCH[k], T3[k]
    return (-mpf(11)/3*mpf(8)/3*nc*qf*(t3 - 2*s2*qf) - 4*(1 - 4*s2)*nc*qf*qf*(1 + 2*t3))*APi**2

# ----------------------------------------------------------------------------- QCD: alpha_s(mt), the top loop
def alpha_s_over_pi(mu, MZ):
    """alpha_s(mu)/pi with five flavours, from alpha_s(MZ) = 0.1182, four-loop running
    (Runge-Kutta in ln mu^2, 60 steps, as in the programs of the letter)"""
    n = mpf(5)
    z3 = zeta(3)
    b = ((11 - 2*n/3)/4, (102 - 38*n/3)/16, (mpf(2857)/2 - 5033*n/18 + 325*n*n/54)/64,
         ((mpf(149753)/6 + 3564*z3) - (mpf(1078361)/162 + 6508*z3/27)*n
          + (mpf(50065)/162 + 6472*z3/81)*n*n + 1093*n**3/729)/256)
    f = lambda a: -a*a*(b[0] + a*(b[1] + a*(b[2] + a*b[3])))
    a = AS_MZ/pi
    steps = 60
    h = (2*log(mu) - 2*log(MZ))/steps
    for i in range(steps):
        k1 = f(a); k2 = f(a + h*k1/2); k3 = f(a + h*k2/2); k4 = f(a + h*k3)
        a += h*(k1 + 2*k2 + 2*k3 + k4)/6
    return a

def top_qcd(a, s2, xt):
    """QCD corrections of the top loop at zero momentum, a = alpha_s(mt)/pi (pole mass):
    rho: 3 xt -> 3 xt [1 + r1 + r2]; the mixing: ln(mt^2/MZ^2) -> ln(mt^2/MZ^2) + dlog;
    ktop: the coefficient of ln(mt^2/MZ^2) in the one-loop mixing"""
    r1, r2 = -mpf(2)/3*(1 + pi**2/3)*a, -RHO3*a*a
    dlog = a*log(xt) - mpf(15)/4*a
    ktop = 2*ALPHA/(3*pi)*3*(T3['t']*QCH['t'] - 2*s2*QCH['t']**2)
    return dict(a=a, r1=r1, r2=r2, dlog=dlog, ktop=ktop)

def s2nd(s2Z, xt, a, ahat=None):
    """the conversion of the angle, eq. (10.46) of the Review: the mixing angle of the files (MS-bar, six
    quarks) from the one of the Review (top quark decoupled from the photon-Z mixing); a = alpha_s(mt)/pi;
    ahat: the coupling of the conversion, alphahat(MZ) unless another is asked for"""
    d = mpf(1)/3*(1/s2Z - mpf(8)/3)*((1 + a)*log(xt)/2 - mpf(15)/8*a)
    return s2Z*(1 + (AHAT if ahat is None else ahat)/pi*d)

# ----------------------------------------------------------------------------- the hadronic input
class Hadrons:
    """part 2 of moller_data.txt: the logarithms L_q (data, lattice), the integrals DJ_q, the lattice
    function at small momenta, the uncertainties of the hadronic input"""
    NAMES = (['L_%s_%s' % (lab, k) for lab in ('data', 'lattice') for k in LIGHT] + ['DJ_' + k for k in LIGHT]
             + ['lam_' + k for k in ('u', 'd', 's', 'c')] + ['pade_p%d' % i for i in (1, 2, 3, 4, 5)]
             + ['err_data', 'err_lattice'])

    def __init__(self):
        e = entries()
        v = {}
        for k in self.NAMES:
            if k not in e:
                sys.exit('the entry %s is missing from moller_data.txt' % k)
            if not re.match(r'^-?\d+(\.\d*)?$', e[k]):
                sys.exit('moller_data.txt: the entry %s is not a number' % k)
            v[k] = mpf(e[k])
        self.L = {}
        for lab in ('data', 'lattice'):
            self.L[lab] = {k: v['L_%s_%s' % (lab, k)] for k in LIGHT}
        self.L['threshold'] = {k: -log((mpf(THRESHOLD[k])/mpf(DEFAULT['mz']))**2) for k in LIGHT}
        self.dj = {k: v['DJ_' + k] for k in LIGHT}
        self.lam = {k: v['lam_' + k] for k in ('u', 'd', 's', 'c')}
        self.pade = [v['pade_p%d' % i] for i in (1, 2, 3, 4, 5)]
        self.err = {'data': v['err_data'], 'lattice': v['err_lattice']}

    def P(self, Q2):
        """the Pade fit of Pi^{gamma gamma}(-Q^2) of arXiv:2511.01623, Q2 in GeV^2"""
        p = self.pade
        return (p[0]*Q2 + p[1]*Q2*Q2)/(1 + p[2]*Q2 + p[3]*Q2*Q2 + p[4]*Q2**3)

    def l(self, k, Q2):
        """l_q(Q^2) = P_q(Q^2) - P_q(0) of the lattice function, Q2 in GeV^2 (valid for Q2 <= 0.01)"""
        return self.lam[k]*self.P(Q2)

# ----------------------------------------------------------------------------- the prediction
class Inputs:
    def __init__(self, s2Z, y, mt, mh, MZ, beam=None, sGeV=None, ahat=None):
        self.s2Z, self.y, self.mt, self.mh, self.MZ = mpf(s2Z), mpf(y), mpf(mt), mpf(mh), mpf(MZ)
        self.ahat = ahat                  # the coupling of the conversion of the angle (None: alphahat(MZ))
        if sGeV is None:
            self.beam = mpf(beam)
            self.sGeV = 2*ME_KIN*self.beam + 2*ME_KIN*ME_KIN
        else:
            self.sGeV = mpf(sGeV)
            self.beam = (self.sGeV - 2*ME_KIN*ME_KIN)/(2*ME_KIN)

    def copy(self, **kw):
        d = dict(s2Z=self.s2Z, y=self.y, mt=self.mt, mh=self.mh, MZ=self.MZ, beam=self.beam, ahat=self.ahat)
        d.update(kw)
        return Inputs(**d)

def two_loop(s2, y, s, masses, xi):
    """one loop exact in s2 (b1b: no fermion loop, b1f: fermion loops) and the two-loop terms to first
    order in q = 1 - 4 s2 in powers of alpha (A20, A21, A22: no, one, two fermion loops), with the
    change of coupling (README.pdf, section 5)"""
    q = 1 - 4*s2
    P = oneloop(s2, y, s, masses, xi)
    b1f = P['kappa, fermions'] + P['rho, top'] + P['F2, electron']
    b1b = P['kappa, bosons'] + P['WW box'] + P['ZZ box'] + P['rho, bosons'] + P['F1']
    ev = lambda nm, qq, nfl=1: evq(nm, qq, masses, y, s, xi, nfl)
    c = {}
    for n in (0, 1):                      # the one-loop entry to first order in q, by number of fermion loops
        c[n] = (ev('B1', mpf(0), n), (ev('B1', mpf(1), n) - ev('B1', mpf(-1), n))/2)
    lb = c[0]
    lf = (c[1][0] - c[0][0], c[1][1] - c[0][1])
    aDb0 = Dfun(mpf(1)/4, masses)[0]; aDb1 = APi*mpf(7)/3      # a Db = aDb0 + q aDb1 + O(q^2)
    aDf = Dfun(s2, masses)[1]
    B20 = ev('B2f0', q, 0)
    B21 = ev('B2f1', q)
    B22 = ev('B2f2', q)
    A20 = B20 + aDb0*(lb[0] + q*lb[1]) + q*aDb1*lb[0]
    A21 = B21 + aDb0*(lf[0] + q*lf[1]) + q*aDb1*lf[0] + aDf*(lb[0] + q*lb[1])
    A22 = B22 + aDf*(lf[0] + q*lf[1])
    return dict(q=q, P=P, b1b=b1b, b1f=b1f, A20=A20, A21=A21, A22=A22, B20=B20, B21=B21, B22=B22,
                lb=lb, lf=lf, aDb0=aDb0, aDb1=aDb1, aDf=aDf, B1s=ev('B1', q, 1))

def f2_quarks(H, s2, y, sGeV):
    """the dependence of the one-loop mixing on t and u, quark loops, from the lattice function"""
    tq, uq = y*sGeV, (1 - y)*sGeV
    q = 1 - 4*s2
    e1 = (mpf(1)/2 - y)*(1 + y*(1 - y))/(1 - y*(1 - y))
    sym = 2*ALPHA/(3*pi)*sum(3*(T3[k]*QCH[k] - QCH[k]**2/2)*(H.l(k, tq) + H.l(k, uq))/2 for k in ('u', 'd', 's', 'c'))
    odd = q*e1*ALPHA/(3*pi)*sum(3*QCH[k]**2*(H.l(k, uq) - H.l(k, tq)) for k in ('u', 'd', 's', 'c'))
    return sym + odd

def predict(H, had, inp):
    """the pieces of Q_W for the hadronic input had ('data', 'lattice', 'threshold') and the inputs inp;
    natural units (Q_W itself, not 1e-3); the keys are those of the program that made the letter"""
    return _predict(H, had, inp)[0]

def _predict(H, had, inp):
    """predict() and, second, the quantities it is made of (for --pieces)"""
    MZ = inp.MZ
    xt, xi = (inp.mt/MZ)**2, (inp.mh/MZ)**2
    s = inp.sGeV/MZ**2
    y = inp.y
    a_mt = alpha_s_over_pi(inp.mt, MZ)
    s2 = s2nd(inp.s2Z, xt, a_mt, inp.ahat)
    q = 1 - 4*s2
    masses = {k: (mpf(LEPTON[k])/MZ)**2 for k in LEPTON}
    masses.update({k: exp(-H.L[had][k]) for k in LIGHT})
    masses['t'] = xt
    R = two_loop(s2, y, s, masses, xi)
    P = R['P']
    meas = had != 'threshold'
    C = chain22(s2, masses)
    F2n = mpf(2)/3*APi*(1 - 2*y)*(1 + y - y*y)/(1 - y + y*y)*log((1 - y)/y)
    tq = top_qcd(a_mt, s2, xt)
    prop = C['unsup'] + C['sup'] + F2n*q*C['rho1']
    b1 = sum(P.values())
    o = {}
    o['tree'] = q
    o['1 bosonic'] = R['b1b']
    o['1 fermionic'] = R['b1f']
    o['1 t,u'] = f2_quarks(H, s2, y, inp.sGeV) if meas else mpf(0)
    o['1 alpha_s'] = (P['rho, top']*(tq['r1'] + tq['r2']) + tq['ktop']*tq['dlog']) if meas else mpf(0)
    o['2 bosonic'] = R['A20']
    o['2 one loop'] = R['A21'] - photon_in_quark_loop(s2, masses)
    o['2 measured'] = sum(2*csq(k, s2)*H.dj[k] for k in LIGHT) if meas else mpf(0)
    o['2 two loops'] = C['unsup'] + C['sup'] + F2n*(C['k1'] + q*C['rho1'])
    o['2 alpha_s'] = (prop*(tq['r1'] + tq['r2']) - APi*mpf(4)/3*3*QCH['t']**2*tq['dlog']*b1) if meas else mpf(0)
    o['total'] = sum(o.values())
    o['one loop'] = o['1 bosonic'] + o['1 fermionic'] + o['1 t,u'] + o['1 alpha_s']
    o['two loops'] = o['2 bosonic'] + o['2 one loop'] + o['2 measured'] + o['2 two loops'] + o['2 alpha_s']
    o['aux rho qcd'] = P['rho, top']*(tq['r1'] + tq['r2']) if meas else mpf(0)
    o['aux mix qcd'] = tq['ktop']*tq['dlog'] if meas else mpf(0)
    o['s2ND'] = s2
    o['A22'] = R['A22']                       # two fermion loops from the file alone, for the self-test
    o['b1 exact'] = R['b1b'] + R['b1f']
    # the lines of Table I, written with the angle of the Review alone (README.pdf, section 3): one loop at s2Z, where
    # the top quark decouples from kappa(0); the change of the angle is the top-quark loop of the photon-Z mixing, so
    # what it leaves beyond one loop goes to the two-loop lines by number of fermion loops, its alpha_s to QCD
    z = inp.s2Z
    z0 = s2nd(z, xt, mpf(0), inp.ahat)        # the change of the angle without alpha_s
    def at(x):
        Px = oneloop(x, y, s, masses, xi)
        return dict(P=Px, b=Px['kappa, bosons'] + Px['WW box'] + Px['ZZ box'] + Px['rho, bosons'] + Px['F1'],
                    f=Px['kappa, fermions'] + Px['rho, top'] + Px['F2, electron'],
                    tu=f2_quarks(H, x, y, inp.sGeV) if meas else mpf(0),
                    rq=Px['rho, top']*(tq['r1'] + tq['r2']) if meas else mpf(0))
    Z, Z0 = at(z), at(z0)
    kz = top_qcd(a_mt, z, xt)['ktop']         # the coefficient of ln(mt^2/MZ^2) in kappa(0) at s2Z, coupling alpha
    ah = (AHAT if inp.ahat is None else inp.ahat)/ALPHA
    top = kz*log(xt)                          # the top quark in kappa(0) at s2Z
    cW = -Dfun(z, masses)[0]*top              # alphahat/alpha - 1: its W loop times the top logarithm
    cf = (1 - ah)*top - cW                    # its fermion loops times the top logarithm
    o['Z 1 bosonic'] = Z['b']
    o['Z 1 fermionic'] = Z['f'] - top
    o['Z 1 t,u'] = Z['tu']
    o['Z 1 alpha_s'] = Z['rq'] - (mpf(0) if meas else kz*tq['dlog'])     # threshold: the QCD of the change alone
    o['Z 2 one loop'] = o['2 one loop'] + o['2 measured'] + Z0['b'] - Z['b'] + cW
    o['Z 2 two loops'] = o['2 two loops'] + Z0['f'] - Z['f'] + Z0['tu'] - Z['tu'] + cf
    o['Z 2 alpha_s'] = (o['2 alpha_s'] + R['b1b'] - Z0['b'] + R['b1f'] - Z0['f'] + o['1 t,u'] - Z0['tu']
                        + o['aux rho qcd'] - Z['rq'] + ((tq['ktop'] if meas else kz) - ah*kz)*tq['dlog'])
    o['Z one loop'] = o['Z 1 bosonic'] + o['Z 1 fermionic'] + o['Z 1 t,u'] + o['Z 1 alpha_s']
    o['Z two loops'] = o['2 bosonic'] + o['Z 2 one loop'] + o['Z 2 two loops'] + o['Z 2 alpha_s']
    inner = dict(R=R, C=C, tq=tq, prop=prop, F2n=F2n, b1=b1, s2=s2, q=q, meas=meas,
                 Z=Z, Z0=Z0, z0=z0, kz=kz, ah=ah, top=top, cW=cW, cf=cf,
                 pq=photon_in_quark_loop(s2, masses) if True else 0,
                 qcd_chain=prop*(tq['r1'] + tq['r2']) if meas else mpf(0),
                 qcd_log=-APi*mpf(4)/3*3*QCH['t']**2*tq['dlog']*b1 if meas else mpf(0))
    return o, inner

# the lines of Table I, written with the angle of the Review alone (the keys 'Z ...' of _predict): one loop
# at that angle; the two-loop lines take what the change of the angle (eq. (10.46) of the Review) leaves
LINES = (('1 - 4 sin^2 theta_W(MZ)', lambda o, z: 1 - 4*z),
         ('one loop, no fermion loop', lambda o, z: o['Z 1 bosonic']),
         ('one loop, fermion loops', lambda o, z: o['Z 1 fermionic']),
         ('    mixing at t and u', lambda o, z: o['Z 1 t,u']),
         ('    QCD in the top loop', lambda o, z: o['Z 1 alpha_s']),
         ('two loops, no fermion loop', lambda o, z: o['2 bosonic']),
         ('two loops, one fermion loop', lambda o, z: o['Z 2 one loop']),
         ('two loops, two fermion loops', lambda o, z: o['Z 2 two loops']),
         ('    QCD in the top loop', lambda o, z: o['Z 2 alpha_s']),
         ('Q_W', lambda o, z: o['total']))

def table_lines(o, s2Z):
    """the ten lines of Table I in units of 1e-3"""
    return [f(o, s2Z)*1000 for nm, f in LINES]

def asymmetry(o, inp):
    """A_LR of the letter (README.pdf, section 3), Q^2 = y s"""
    y = inp.y
    return GMU*inp.sGeV/(sqrt(mpf(2))*pi*ALPHA)*y*(1 - y)/(1 + y**4 + (1 - y)**4)*o['total']

def properties(H, had, inp, o):
    """the three properties of the section Results: the change of Q_W between y = 1/4 and 1/2 and per
    GeV of beam energy (units 1e-3), the slope in the mixing angle (Q_W itself)"""
    B = lambda **kw: predict(H, had, inp.copy(**kw))['total']*1000
    h = mpf('0.0001')
    slope = (B(s2Z=inp.s2Z + h) - B(s2Z=inp.s2Z - h))/(2*h)/1000      # dQ_W/d sin^2, Q_W itself
    return dict(quarter=B(y=mpf('0.25')) - B(y=mpf('0.5')),
                perGeV=B(beam=inp.beam + mpf('0.5')) - B(beam=inp.beam - mpf('0.5')),
                slope=slope)

# ----------------------------------------------------------------------------- the pieces, and how they add up
def pieces(H, had, inp):
    """the pieces of Q_W at the inputs inp with the hadronic input had, and how they add up to the lines
    of Table I: blocks (title, [(label, value), ...], sum, note), units 1e-3; the sum of every block is
    the line of Table I with that title, the last block adds the lines to Q_W; the self-test asserts
    every sum"""
    o, I = _predict(H, had, inp)
    R, C, tq = I['R'], I['C'], I['tq']
    q = I['q']
    lb, lf = R['lb'], R['lf']
    tl = table_lines(o, inp.s2Z)
    k = lambda v: v*1000
    cc0 = R['aDb0']*(lb[0] + q*lb[1]) + q*R['aDb1']*lb[0]
    cc1 = R['aDb0']*(lf[0] + q*lf[1]) + q*R['aDb1']*lf[0] + R['aDf']*(lb[0] + q*lb[1])
    cc2 = R['aDf']*(lf[0] + q*lf[1])
    B = []
    name = lambda i: LINES[i][0].strip() + {4: ' (one loop)', 8: ' (two loops)'}.get(i, '')
    def block(i, items, note=''):
        B.append((name(i), [(lab, k(v)) for lab, v in items], tl[i], note))
    Z, Z0, dl = I['Z'], I['Z0'], tq['dlog']
    PZ = Z['P']
    block(0, [('1 - 4 sin^2 theta_W(MZ), the input angle', 1 - 4*inp.s2Z)])
    block(1, [('kappa(0), bosons', PZ['kappa, bosons']), ('WW box', PZ['WW box']), ('ZZ box', PZ['ZZ box']),
              ('rho, bosons', PZ['rho, bosons']), ('F1 (photon exchange and vertices, with ln s)', PZ['F1'])],
          'the one-loop formula of the 1996 paper at the input angle, exact in the angle')
    block(2, [('kappa(0), leptons and five quarks (through L_q); the top quark decouples', PZ['kappa, fermions'] - I['top']),
              ('rho, top', PZ['rho, top']), ('F2, electron', PZ['F2, electron'])],
          'the one-loop formula at the input angle')
    block(3, [('quark loops of the mixing at t and u (lattice function)', o['Z 1 t,u'])])
    block(4, [('rho, top x (r1 + r2), the QCD factor of the top loop', Z['rq'])]
          + ([] if I['meas'] else [('no QCD in the loops: the QCD correction of the change of the angle alone', -I['kz']*dl)]))
    block(5, [('a^2 B2f0 at these inputs (the entry of the data file)', R['B20']),
              ('change of coupling: a Db x the bosonic part of B1', cc0)],
          'first order in q = 1 - 4 sin^2; README.pdf, section 5')
    block(6, [('a^2 B2f1 at these inputs', R['B21']),
              ('change of coupling: a Db x the fermion-loop part of B1 + a Df x the bosonic part', cc1),
              ('photon inside a quark loop, removed (part of the measured correlator)', -I['pq']),
              ('measured correlators, sum_q 2 C_q DJ_q', o['2 measured']),
              ('one loop without fermion loops at sin^2 (loops, alpha_s = 0) - at sin^2 (MZ)', Z0['b'] - Z['b']),
              ('top logarithm of kappa(0): alpha against alphahat, the W loop of alphahat/alpha', I['cW'])],
          'the last two pieces are what the change of the angle (eq. (10.46) of the Review) leaves; '
          'sin^2 (loops, alpha_s = 0) = %s' % mp.nstr(I['z0'], 8))
    block(7, [('rho_t X', C['unsup']), ('q rho_t B', C['sup']),
              ('F2e [X - q (Delta - rho_t)]', I['F2n']*(C['k1'] + q*C['rho1'])),
              ('one loop with fermion loops and the mixing at t and u: the same difference', Z0['f'] - Z['f'] + Z0['tu'] - Z['tu']),
              ('top logarithm of kappa(0): alpha against alphahat, the fermion loops', I['cf'])],
          'the first three pieces are the closed formula at sin^2 (loops) (README.pdf, section 4; a^2 B2f2 with the '
          'change of coupling, first order in q: %s, the difference is the q^2 term), the last two the change of '
          'the angle' % mp.nstr(k(R['B22'] + cc2), 6))
    block(8, [('QCD factor of rho_t in the chains', I['qcd_chain']),
              ('top logarithm of alphahat/alpha, its QCD correction, x the one-loop term', I['qcd_log']),
              ('alpha_s in the change of the angle: one loop at sin^2 (loops) - at alpha_s = 0',
               R['b1b'] - Z0['b'] + R['b1f'] - Z0['f'] + o['1 t,u'] - Z0['tu']),
              ('rho, top x (r1 + r2) at sin^2 (loops) - at sin^2 (MZ)', o['aux rho qcd'] - Z['rq']),
              ('QCD of the top logarithm of kappa(0) (alpha) - that of the change (alphahat)',
               ((tq['ktop'] if I['meas'] else I['kz']) - I['ah']*I['kz'])*dl)],
          'the last three pieces are the change of the angle')
    B.append(('Q_W', [(name(i), tl[i]) for i in range(9)], tl[9], 'the sum of the lines of Table I'))
    entries = [('B1 (the entry, a series to q^2, nfl = 1)', k(R['B1s'])),
               ('the one-loop formula exact in the angle, at sin^2 (loops)', k(R['b1b'] + R['b1f'])),
               ('a^2 B2f0, a^2 B2f1, a^2 B2f2 (the entries, first order in q)', '%s, %s, %s' % tuple(mp.nstr(k(R[x]), 8) for x in ('B20', 'B21', 'B22'))),
               ('a Db, a Df (dimensionless; the change of coupling)', '%s, %s' % (mp.nstr(R['aDb0'] + q*R['aDb1'], 8), mp.nstr(R['aDf'], 8)))]
    return B, entries

def run_pieces(H, hads, inp, digits):
    os_ = {had: predict(H, had, inp) for had in hads}
    print_inputs(inp, os_[hads[0]]['s2ND'])
    d = digits + 2
    for had in hads:
        print()
        print('%s: the pieces of Q_W (units 1e-3) and how they add up to the lines of Table I' % had)
        B, entries = pieces(H, had, inp)
        print('   the entries of the data file at these inputs, q = %s:' % mp.nstr(1 - 4*os_[had]['s2ND'], 8))
        for lab, v in entries:
            print('      %-88s %s' % (lab, v if isinstance(v, str) else mp.nstr(v, 8)))
        for title, items, tot, note in B:
            print('   %s%s' % (title, ': ' + note if note else ''))
            for lab, v in items:
                print('      %-82s %*s' % (lab, d + 7, fmt(v, d)))
            print('      %-82s %*s' % ('= ' + ('Q_W' if title == 'Q_W' else title + ' (Table I)'), d + 7, fmt(tot, d)))

# ----------------------------------------------------------------------------- the numbers of the letter
def letter(H):
    """every number of the letter that comes from this calculation, as the letter prints it (the macros of
    its source), with where it appears; the reference point of Table I"""
    ref = Inputs(DEFAULT['s2'], DEFAULT['y'], DEFAULT['mt'], DEFAULT['mh'], DEFAULT['mz'], beam=DEFAULT['beam'])
    S2Z, s11 = ref.s2Z, ref.sGeV
    o, oL, oT = predict(H, 'data', ref), predict(H, 'lattice', ref), predict(H, 'threshold', ref)
    f2 = lambda v: '%.2f' % float(v*1000)
    f3 = lambda v: '%.3f' % float(v*1000)
    pE, pL = properties(H, 'data', ref, o), properties(H, 'lattice', ref, oL)
    half = predict(H, 'data', ref.copy(y=mpf('0.5')))
    dB = pE['slope']
    totE, totL = H.err['data']/1000, H.err['lattice']/1000
    pert = PERT/1000
    L = 1 - 4*S2Z
    return [
        ('Sref', mp.nstr(s11, 4), 's in GeV^2 at 11 GeV'),
        ('Qref', mp.nstr(ref.y*s11, 2), 'Q^2 in GeV^2 at the reference point (caption of Table I)'),
        ('sNDref', mp.nstr(o['s2ND'], 5), 'sin^2 theta_W of the six-quark scheme for 0.23122, the angle of the data file (not printed)'),
        ('Btree', f2(L), 'Table I: 1 - 4 sin^2 theta_W(MZ)'),
        ('BtreeND', f2(o['tree']), '1 - 4 sin^2 in the six-quark scheme (not printed)'),
        ('BoneB', f2(o['Z 1 bosonic']), 'Table I: one loop, no fermion loop'),
        ('BoneF', f2(o['Z 1 fermionic']), 'Table I: one loop, fermion loops (data)'),
        ('BoneFL', f2(oL['Z 1 fermionic']), 'Table I: one loop, fermion loops (lattice)'),
        ('BoneTU', f2(o['Z 1 t,u']), 'Table I: mixing at t and u; also in Table II (comparison with Erler et al.)'),
        ('BoneAS', f2(o['Z 1 alpha_s']), 'Table I: QCD in the top loop, one loop'),
        ('BtwoB', f2(o['2 bosonic']), 'Table I: two loops, no fermion loop'),
        ('BtwoF', f2(o['Z 2 one loop']), 'Table I: two loops, one fermion loop (data)'),
        ('BtwoFL', f2(oL['Z 2 one loop']), 'Table I: two loops, one fermion loop (lattice)'),
        ('BtwoFF', f2(o['Z 2 two loops']), 'Table I: two loops, two fermion loops'),
        ('BtwoFFL', f2(oL['Z 2 two loops']), 'the same with the lattice input (not printed)'),
        ('BtwoAS', f2(o['Z 2 alpha_s']), 'Table I: QCD in the top loop, two loops'),
        ('BoneSum', f2(o['Z one loop']), 'all of one loop (data; not printed)'),
        ('BoneSumL', f2(oL['Z one loop']), 'all of one loop (lattice; not printed)'),
        ('BtwoSum', f2(o['Z two loops']), 'Results: the two-loop terms add (data)'),
        ('BtwoSumL', f2(oL['Z two loops']), 'the same with the lattice input (not printed)'),
        ('Bdata', f2(o['total']), 'Tables I and II and the result: Q_W (data)'),
        ('Blat', f2(oL['total']), 'Table I and the result: Q_W (lattice)'),
        ('Edata', f2(totE), 'the result: hadronic uncertainty (data), from moller_data.txt'),
        ('Elat', f2(totL), 'the result: hadronic uncertainty (lattice), from moller_data.txt'),
        ('Bdiff', f2(o['total'] - oL['total']), 'Results: the two hadronic inputs differ by'),
        ('dBds', '%.2f' % float(dB), 'Results: the slope in sin^2 theta_W(MZ)'),
        ('Bgoal', f2(mpf('0.024')*o['total']), 'Results: 2.4% of the asymmetry in Q_W'),
        ('ALRref', '%.1f' % float(asymmetry(o, ref)*1e9), 'Results: A_LR at the reference point, units 1e-9'),
        ('ALRhalf', '%.1f' % float(asymmetry(half, ref.copy(y=mpf('0.5')))*1e9), 'A_LR at y = 1/2 (not printed)'),
        ('Bquarter', f3(pE['quarter']/1000), 'Results: the change between y = 1/2 and 1/4'),
        ('BoneFtot', f2(o['Z one loop'] - o['Z 1 bosonic']), 'one loop with fermion loops, all lines (not printed)'),
        ('BoneFtotL', f2(oL['Z one loop'] - oL['Z 1 bosonic']), 'the same with the lattice input (not printed)'),
        ('Bdl', f2(mpf(242)/9*APi**2*o['tree']*log(ref.MZ**2/s11)**2), 'Logarithms: the term with L^2'),
        ('Lref', '%.1f' % float(log(ref.MZ**2/s11)), 'Logarithms: L = ln(MZ^2/s)'),
        ('dsGoal', '%.5f' % float(mpf('0.024')*o['total']/abs(dB)), 'Results: 2.4% of the asymmetry in sin^2 theta_W(MZ)'),
        ('BsZerr', f2(abs(dB)*mpf('0.00006')), 'the uncertainty of sin^2 theta_W(MZ) in Q_W (not printed)'),
        ('dBdE', f3(pE['perGeV']/1000), 'Results: the change per GeV of beam energy'),
        ('BmeasF', f3(o['2 measured']), 'Table II (comparison with Erler et al.): the measured momentum dependence at two loops'),
        ('BtwoFbare', f2(o['Z 2 one loop'] - o['2 measured']), 'two loops, one fermion loop without that correction (not printed)'),
        ('BtwoFbareL', f2(oL['Z 2 one loop'] - oL['2 measured']), 'the same with the lattice input (not printed)'),
        ('QWd', '%.5f(%d)' % (float(o['total']), round(float(sqrt(totE**2 + pert**2)*1e5))), 'Abstract: Q_W (data)'),
        ('QWl', '%.5f(%d)' % (float(oL['total']), round(float(sqrt(totL**2 + pert**2)*1e5))), 'Abstract: Q_W (lattice)'),
        ('Bpert', f2(pert), 'Table I, the result and Conclusions: the uncertainty from terms beyond this calculation (fixed)'),
        ('QWtwo', '%.5f' % float(o['Z two loops']), 'the two-loop terms in Q_W itself (not printed)'),
        ('BsShift', f2(abs(dB)*(o['s2ND'] - S2Z)), 'the six-quark angle in place of that of the Review would change Q_W by (not printed)'),
        ('BtwoPct', '%.1f' % float(100*o['Z two loops']/o['total']), 'Abstract, Results, Comparison and Conclusions: the two-loop terms in percent'),
        ('BdiffPct', '%.1f' % float(100*(o['total'] - oL['total'])/o['total']), 'Conclusions: data against lattice in percent'),
        ('BThrOne', f2(o['one loop'] - o['aux rho qcd'] - o['aux mix qcd'] - o['1 t,u'] - oT['one loop']),
         'Table II (comparison with Du et al.): the one-loop term with measured correlators instead of threshold masses'),
        ('BThrTwo', f2(o['2 one loop'] + o['2 measured'] + o['2 two loops'] - oT['2 one loop'] - oT['2 two loops']),
         'Table II (comparison with Du et al.): the same for the two-loop terms')]

def letter_more(H):
    """the numbers that stand in the text of the letter without a macro of its source, as the text prints
    them (units 1e-3 unless the text says otherwise); the reference point of Table I"""
    ref = Inputs(DEFAULT['s2'], DEFAULT['y'], DEFAULT['mt'], DEFAULT['mh'], DEFAULT['mz'], beam=DEFAULT['beam'])
    S2Z, s11 = ref.s2Z, ref.sGeV
    o, oL = predict(H, 'data', ref), predict(H, 'lattice', ref)
    f2 = lambda v: '%.2f' % float(v*1000)
    f3 = lambda v: '%.3f' % float(v*1000)
    pct = lambda v, d=0: '%.*f' % (d, float(100*v))
    goal = mpf('0.024')*o['total']                            # the goal of MOLLER in Q_W
    L = log(ref.MZ**2/s11)
    # the one-loop sum of the 1996 paper over the five lighter quarks, (1/2) sum_q k_q ln(m_q^2/MZ^2) with
    # k_q = (2/3) N_c Q_q (T_3q - 2 s^2 Q_q), s^2 the angle of the Review (as the letter defines k_f), and -L_q for the logarithm
    hsum = lambda had, s2: sum(-mpf(1)/2*mpf(2)/3*NC[k]*QCH[k]*(T3[k] - 2*s2*QCH[k])*H.L[had][k] for k in LIGHT)
    def per_gev(key):
        B = lambda v: predict(H, 'data', ref.copy(**{key: v}))['total']
        return B(getattr(ref, key) + mpf('0.5')) - B(getattr(ref, key) - mpf('0.5'))
    return [
        ('q2term', f3(o['2 two loops'] - o['A22']), 'Definitions: the second-order term in 1 - 4 sin^2 of the chains with two fermion loops '
         '(its size is the line "higher orders in 1 - 4 sin^2" of Table I)'),
        ('Bdl2', f2(16*mpf(11)/36*APi**2*o['tree']*L**2), 'Logarithms: the term with L^2 from the electron loop'),
        ('hsumD', '%.2f' % float(hsum('data', S2Z)), 'Hadrons: the one-loop sum (1/2) sum_q k_q ln(m_q^2/MZ^2) over the five lighter quarks (data)'),
        ('hsumL', '%.3f' % float(hsum('lattice', S2Z)), 'Hadrons: the same sum (lattice)'),
        ('twoTree', pct(o['Z two loops']/(1 - 4*S2Z), 1), 'Comparison: the two-loop terms in percent of the tree-level value'),
        ('cmpGoal', pct((mpf(CEFK['QW'])/1000 - o['total'])/goal), 'Comparison: the value of Chen et al. minus ours, in percent of the experimental goal'),
        ('pertGoal', pct(PERT/1000/goal), 'Abstract and Conclusions: the uncertainty from terms beyond this calculation in percent of the goal'),
        ('diffGoal', pct((o['total'] - oL['total'])/goal), 'Abstract and Conclusions: the data-lattice difference in percent of the goal ("about a quarter")'),
        ('dBdmt', '%.4f' % float(per_gev('mt')*1000), 'caption of Table I: the change of Q_W per GeV of m_t'),
        ('dBdMH', '%.4f' % float(per_gev('mh')*1000), 'caption of Table I: the change of Q_W per GeV of M_H')]

# ----------------------------------------------------------------------------- Table II
# The inputs of the comparisons and the values of the references (README.pdf, section 7).
# Chen et al., arXiv:2610.12287: their Higgs mass and their mixing angle at zero momentum; their two-loop
# term without fermion loops at sin^2 = 1/4 and at their angle, from their ancillary expression evaluated
# at the inputs here (their text: -0.134 +- 0.054); their Q_W, eq. (effectiveQwe) there.
CEFK = dict(MH='125.25', angle='0.23861', quarter='-0.30801', at_angle='-0.13496', QW='45.494')
# Du et al., arXiv:1912.08220: their top mass and mixing angle, and their Delta alpha (hadrons from data,
# leptons) in the charge renormalization.
DU = dict(mt='173.0', s2='0.2314', dalpha_had='0.02761', dalpha_lep='0.0314976')

def cefk_bosonic(s2, y, s, masses, xi):
    """two loops without closed fermion loop to first order in q, in powers of alpha and in the scheme of
    Chen et al.: alpha in the Thomson limit and the mixing angle at zero momentum, s0^2 = s2, related to
    the angle at MZ at one loop without fermion loops by 4 [s^2(MZ) - s0^2] = a D1(s^2),
    D1(x) = (8/3)(1 - x) - (86/3 - 28 x) ln(1 - x)"""
    q = 1 - 4*s2
    ev = lambda nm, qq: evq(nm, qq, masses, y, s, xi, 0)
    be0 = ev('B1', mpf(0))
    be1 = (ev('B1', mpf(1)) - ev('B1', mpf(-1)))/2
    be2 = (ev('B1', mpf(1)) + ev('B1', mpf(-1)))/2 - be0
    lc = log(mpf(3)/4)
    A20 = ev('B2f0', q) + APi*((7*lc - mpf(2)/3)*(be0 + q*be1) + q*mpf(7)/3*be0)     # the change of coupling
    D10, D11 = 2 - mpf(65)/3*lc, -mpf(59)/9 - 7*lc                                 # D1 at 1/4 and d/dq there
    return A20 - APi*(D10*(be1 + 2*q*be2) + q*D11*be1)

def du_two_fermion_loops(MZ):
    """two closed fermion loops at the inputs of Du et al. and in their approximations: the closed formula
    without the electron term (Q^2 -> 0 in the self-energies), with their Delta alpha in the charge
    renormalization (Delta' in place of Delta in rho_*)"""
    s2 = mpf(DU['s2'])
    q = 1 - 4*s2
    masses = {k: (mpf(LEPTON[k])/MZ)**2 for k in LEPTON}
    masses.update({k: (mpf(THRESHOLD[k])/MZ)**2 for k in LIGHT})
    masses['t'] = (mpf(DU['mt'])/MZ)**2
    C = chain22(s2, masses)
    Delta = ALPHA/(3*pi)*sum(nc*qf*qf*log(1/masses[n]) for n, nc, qf, t3 in FERM)
    Dprime = (mpf(DU['dalpha_had']) + mpf(DU['dalpha_lep'])
              + ALPHA/(3*pi)*(mpf(5)/3*sum(nc*qf*qf for n, nc, qf, t3 in FERM if n != 't') + mpf(4)/3*log(1/masses['t'])))
    return C['unsup'] + C['sup'] + q*C['rho1']*(Dprime - Delta)

def table2(H):
    """the column 'this work' of Table II of the letter, natural units, with the format of the letter"""
    ref = Inputs(DEFAULT['s2'], DEFAULT['y'], DEFAULT['mt'], DEFAULT['mh'], DEFAULT['mz'], beam=DEFAULT['beam'])
    MZ = ref.MZ
    s = ref.sGeV/MZ**2
    o, oT = predict(H, 'data', ref), predict(H, 'threshold', ref)
    masses = {k: (mpf(LEPTON[k])/MZ)**2 for k in LEPTON}
    masses.update({k: exp(-H.L['data'][k]) for k in LIGHT})
    masses['t'] = (ref.mt/MZ)**2
    xi = (mpf(CEFK['MH'])/MZ)**2
    s0 = mpf(CEFK['angle'])
    b4, b0 = cefk_bosonic(mpf(1)/4, ref.y, s, masses, xi), cefk_bosonic(s0, ref.y, s, masses, xi)
    sq = mpf(242)/9*APi**2*(1 - 4*s0)*log(1/s)**2                 # the squared logarithm, L = ln(MZ^2/s)
    d4 = mpf(CEFK['quarter'])/1000 - b4                            # reference minus this work at 1/4
    rest = mpf(CEFK['at_angle'])/1000 - b0 - sq - d4                # the terms proportional to 1 - 4 sin^2
    rows = [
        ('no fermion loop [Chen et al., arXiv:2610.12287]', None, 0, ''),
        ('   at sin^2 = 1/4', b4, 3, '-0.308'),
        ('   at the angle of Chen et al., 0.23861', b0, 3, '-0.134(54)'),
        ('      squared logarithm', sq, 3, '(reference minus this work)'),
        ('      difference at sin^2 = 1/4', d4, 3, ''),
        ('      terms proportional to 1 - 4 sin^2', rest, 3, ''),
        ('fermion loops [Du et al., arXiv:1912.08220]', None, 0, ''),
        ('   one fermion loop', oT['2 one loop'] + oT['2 measured'], 3, '1.18'),
        ('   two fermion loops', du_two_fermion_loops(MZ), 3, '-0.18'),
        ('   correlators, one loop', o['one loop'] - o['aux rho qcd'] - o['aux mix qcd'] - o['1 t,u'] - oT['one loop'], 2, ''),
        ('   correlators, two loops', o['2 one loop'] + o['2 measured'] + o['2 two loops'] - oT['2 one loop'] - oT['2 two loops'], -2, ''),
        ('hadronic effects [Erler et al., arXiv:2202.11976]', None, 0, ''),
        ('   QCD in the top loop', o['Z 1 alpha_s'] + o['Z 2 alpha_s'], 2, '-0.05'),
        ('   mixing at t and u, quarks', o['Z 1 t,u'], 2, '0.025'),
        ('   two loops, one fermion loop', o['2 measured'], -3, '+-0.06'),
        ('all terms [Chen et al., arXiv:2610.12287]', None, 0, ''),
        ('   Q_W, hadrons from data', o['total'], 2, CEFK['QW'])]
    return rows

def run_table2(H, digits):
    print('Table II: comparison with earlier calculations, units 1e-3, each at the inputs and in the scheme of the')
    print('reference (README.pdf, section 7); the column "reference" quotes the papers')
    print('   %-46s %12s   %s' % ('', 'this work', 'reference'))
    for name, v, dec, quoted in table2(H):
        if v is None:
            print(name)
            continue
        d = abs(dec) if digits == 2 else digits + 1
        val = ('%+.*f' if dec < 0 else '%.*f') % (d, float(v*1000))
        print('   %-46s %12s   %s' % (name, val, quoted))

# ----------------------------------------------------------------------------- self-test
# Reference values: the lines of Table I (units 1e-3, as table_lines) computed by the program that made
# the numbers of the letter, with the coefficient files of this directory, at the reference point and
# at other inputs.  Key: sin^2 theta_W(MZ), beam energy (GeV), y, mt, MH (GeV), hadronic input.
REFERENCE = {
    ('0.23122', '11', '0.4', '172.60', '125.1', 'data'): ('75.12', '3.005242896305759', '-33.33783940371923', '0.04833941890971438', '-0.07604692797267135', '-0.4476188502075851', '1.388868992240615', '-0.2658096115188933', '0.02379620601518807', '45.4589327200529'),
    ('0.23122', '11', '0.4', '172.60', '125.1', 'lattice'): ('75.12', '3.005242896305759', '-33.63485959281048', '0.04833941890971438', '-0.07604692797267135', '-0.4476188502075851', '1.394272968963598', '-0.2680691131802263', '0.02403875204380613', '45.16529955205192'),
    ('0.23122', '11', '0.4', '172.60', '125.1', 'threshold'): ('75.12', '3.005242896305759', '-29.84062639004964', '0.0', '0.05040406845238965', '-0.4476188502075851', '1.264528796909134', '-0.2401794525642521', '-0.00374690882399652', '48.90800416002181'),
    ('0.2306', '9', '0.25', '172.60', '125.1', 'data'): ('77.6', '2.699303610769275', '-33.46212314187854', '0.04055207438421558', '-0.07870526857172246', '-0.4433630392238469', '1.434979958179796', '-0.2753302155590059', '0.0237584122087889', '47.53907239030895'),
    ('0.2306', '9', '0.25', '172.60', '125.1', 'lattice'): ('77.6', '2.699303610769275', '-33.75975290496801', '0.04055207438421558', '-0.07870526857172246', '-0.4433630392238469', '1.440754719193488', '-0.2776706834434775', '0.02400137630767936', '47.2451198844476'),
    ('0.2318', '13', '0.5', '172.60', '125.1', 'data'): ('72.8', '3.256172789116296', '-33.20637812219797', '0.05675361940169234', '-0.07356939993539728', '-0.4530101376163373', '1.359517976697891', '-0.2633477961201829', '0.02380385590306331', '43.49994278524906'),
    ('0.2318', '13', '0.5', '172.60', '125.1', 'lattice'): ('72.8', '3.256172789116296', '-33.50282806464572', '0.05675361940169234', '-0.07356939993539728', '-0.4530101376163373', '1.364695918262717', '-0.265588634895471', '0.02404601371875947', '43.20667210340653'),
    ('0.23122', '11', '0.4', '175.6', '128.1', 'data'): ('75.12', '3.004293147167215', '-33.31471751629308', '0.04833941890971438', '-0.07849974362617151', '-0.4475440299977666', '1.385518706658714', '-0.2751077022090611', '0.02490445901892432', '45.46718673962849'),
    ('0.23122', '11', '0.4', '169.6', '122.1', 'lattice'): ('75.12', '3.006197773116789', '-33.6575830559846', '0.04833941890971438', '-0.07363032143721121', '-0.4476949470677904', '1.397482000446937', '-0.2588526259679194', '0.02293250991977238', '45.15719075193569'),
    ('0.2309', '10', '0.3', '170', '122', 'lattice'): ('76.4', '2.848394183514942', '-33.71836036169205', '0.04458956167210198', '-0.07528340881863177', '-0.4455175978332563', '1.421394522438492', '-0.2655408522261385', '0.02305767306517775', '46.23273372012064'),
}

def check(H):
    fails = []
    def ok(cond, what):
        print('   %s %s' % ('ok  ' if cond else 'FAIL', what))
        if not cond:
            fails.append(what)
    ref = Inputs(DEFAULT['s2'], DEFAULT['y'], DEFAULT['mt'], DEFAULT['mh'], DEFAULT['mz'], beam=DEFAULT['beam'])
    print('Self-test of moller_qw.py')
    print('1. Identities between the coefficients and the formulas of the program')
    # the one-loop entry against the exact one-loop formula: fixes the factor a = alpha/(4 pi) of the entries
    MZ = ref.MZ
    xi = (ref.mh/MZ)**2
    masses = {k: (mpf(LEPTON[k])/MZ)**2 for k in LEPTON}
    masses.update({k: exp(-H.L['data'][k]) for k in LIGHT})
    masses['t'] = (ref.mt/MZ)**2
    s = ref.sGeV/MZ**2
    for s2 in (mpf('0.2314'), mpf('0.24')):
        q = 1 - 4*s2
        P = oneloop(s2, ref.y, s, masses, xi)
        exact = sum(P.values())
        series = evq('B1', q, masses, ref.y, s, xi, 1)
        ok(abs(series - exact) < 3*q**3*abs(exact) + mpf(10)**(-12),
           'B1 (a series to q^2, a = alpha/(4 pi)) = the exact one-loop formula up to order q^3 at sin^2 = %s' % s2)
    # two closed fermion loops: the entry to first order in q against the closed formula for any angle
    o = predict(H, 'data', ref)
    ok(abs(o['A22'] - o['2 two loops']) < 2*(1 - 4*o['s2ND'])**2*abs(o['2 two loops']),
       'B2f2 with the change of coupling = the closed formula for two fermion loops up to order q^2')
    # symmetry under the exchange of the final electrons
    oa, ob = predict(H, 'data', ref.copy(y=mpf('0.3'))), predict(H, 'data', ref.copy(y=mpf('0.7')))
    ok(abs(oa['total'] - ob['total']) < mpf(10)**(-20), 'Q_W(y) = Q_W(1 - y) (y = 0.3 against 0.7)')
    for nm in ('B2f0', 'B2f1', 'B2f2'):
        va, vb = (evq(nm, mpf('0.07'), masses, mpf(x), s, xi) for x in ('0.37', '0.63'))
        ok(abs(va - vb) < mpf(10)**(-25)*abs(va), '%s at y = 0.37 and 0.63: equal (exchange of the final electrons)' % nm)
    # alpha_s = 0: both lines "QCD in the top loop" vanish, with the part that the change of the angle gives them
    global AS_MZ
    keep, AS_MZ = AS_MZ, mpf(0)
    try:
        o0 = predict(H, 'data', ref)
    finally:
        AS_MZ = keep
    ok(o0['Z 1 alpha_s'] == 0 and abs(o0['Z 2 alpha_s']) < mpf(10)**(-25),
       'alpha_s = 0: both lines "QCD in the top loop" of Table I vanish')
    for had in ('data', 'lattice', 'threshold'):
        B, entries = pieces(H, had, ref)
        bad = [t for t, items, tot, note in B if abs(sum(v for lab, v in items) - tot) > mpf(10)**(-20)]
        ok(not bad, 'the pieces of --pieces add up to every line of Table I, and the lines to Q_W (%s)' % had)
    print('2. Reference values (the program that made the numbers of the letter, %d points)' % len(REFERENCE))
    worst = mpf(0)
    for key, vals in sorted(REFERENCE.items()):
        s2Z, beam, y, mt, mh, had = key
        inp = Inputs(s2Z, y, mt, mh, DEFAULT['mz'], beam=beam)
        v = table_lines(predict(H, had, inp), inp.s2Z)
        d = max(abs(a - mpf(b)) for a, b in zip(v, vals))
        worst = max(worst, d)
        ok(d < mpf(10)**(-11), 'sin^2 = %s, %s GeV, y = %s, mt = %s, MH = %s, %s: ten lines within %s'
           % (s2Z, beam, y, mt, mh, had, mp.nstr(d, 2)))
    print('   largest difference %s (units 1e-3)' % mp.nstr(worst, 2))
    if fails:
        print('FAILED: %d check(s)' % len(fails))
        sys.exit(1)
    print('all checks passed')

# ----------------------------------------------------------------------------- output
def fmt(v, digits):
    return ('%%.%df' % digits) % float(v)

def print_inputs(inp, s2ND):
    print('Inputs: sin^2 theta_W(MZ) = %s, beam energy %s GeV (s = %s GeV^2),'
          % (mp.nstr(inp.s2Z, 7), mp.nstr(inp.beam, 6), mp.nstr(inp.sGeV, 6)))
    print('        y = %s (Q^2 = %s GeV^2), mt = %s GeV, MH = %s GeV, MZ = %s GeV;'
          % (mp.nstr(inp.y, 6), mp.nstr(inp.y*inp.sGeV, 5), mp.nstr(inp.mt, 7), mp.nstr(inp.mh, 7), mp.nstr(inp.MZ, 7)))
    print('        in the loops sin^2 theta_W = %s (six quarks, MS-bar)' % mp.nstr(s2ND, 7))

def run_point(H, hads, inp, digits, props=True):
    os_ = {had: predict(H, had, inp) for had in hads}
    print_inputs(inp, os_[hads[0]]['s2ND'])
    print()
    w = digits + 6
    print('Table I: the weak charge of the electron, units 1e-3')
    print('   %-32s' % '' + ''.join('%*s' % (w, h) for h in hads))
    tl = {had: table_lines(os_[had], inp.s2Z) for had in hads}
    for i, (nm, f) in enumerate(LINES):
        if nm == 'Q_W':
            print('   ' + '-'*(32 + w*len(hads)))
        print('   %-32s' % nm + ''.join('%*s' % (w, fmt(tl[had][i], digits)) for had in hads))
    print()
    for had in hads:
        o = os_[had]
        if had == 'threshold':
            print('threshold: Q_W = %s (free quarks with threshold masses, no measured functions, no QCD in the top loop:'
                  % fmt(o['total']*1000, digits))
            print('           the setting of the comparison with Du et al. in the letter, not a prediction)')
            continue
        print('%s: Q_W = [%s +- %s +- %s] x 1e-3 (hadronic input; beyond this calculation),'
              % (had, fmt(o['total']*1000, digits), fmt(H.err[had], 2), fmt(PERT, 2)))
        print('%s  two-loop terms %s; A_LR = %s x 1e-9 at this y and s'
              % (' '*len(had), fmt(o['Z two loops']*1000, digits), fmt(asymmetry(o, inp)*1e9, max(1, digits - 1))))
    if len(hads) == 2 and 'threshold' not in hads:
        print('lattice - data: %s' % fmt((os_['lattice']['total'] - os_['data']['total'])*1000, digits))
    if props:
        print()
        print('Properties: Q_W(y = 1/4) - Q_W(y = 1/2) and the change per GeV of beam energy (units 1e-3);')
        print('the slope dQ_W/d sin^2 theta_W(MZ) (Q_W itself, not 1e-3), at this point')
        for had in hads:
            if had == 'threshold':
                continue
            p = properties(H, had, inp, os_[had])
            print('   %-9s %s   %s per GeV   slope %s' % (had + ':', fmt(p['quarter'], digits + 1), fmt(p['perGeV'], digits + 1),
                                                           fmt(p['slope'], digits)))

def run_table(H, hads, inp, which, at, digits):
    grids = {'y': ('0.2,0.25,0.3,0.35,0.4,0.45,0.5,0.55,0.6,0.65,0.7,0.75,0.8', 'y'),
             'angle': ('0.2306,0.2309,0.23122,0.2315,0.2318', 'sin^2 theta_W(MZ)'),
             'beam': ('9,10,11,12,13', 'beam energy (GeV)')}
    pts, lab = grids[which]
    pts = [mpf(x) for x in (at or pts).split(',')]
    print('Q_W (units 1e-3) against %s; the other inputs: sin^2 theta_W(MZ) = %s, beam %s GeV, y = %s, mt = %s, MH = %s'
          % (lab, mp.nstr(inp.s2Z, 7), mp.nstr(inp.beam, 6), mp.nstr(inp.y, 6), mp.nstr(inp.mt, 7), mp.nstr(inp.mh, 7)))
    w = max(digits + 8, 14)
    print('   %-20s' % lab + ''.join('%*s' % (w, 'Q_W ' + had) for had in hads) + ''.join('%*s' % (w, 'A_LR ' + had) for had in hads))
    print('   %-20s' % '' + ''.join('%*s' % (w, '(1e-3)') for had in hads) + ''.join('%*s' % (w, '(1e-9)') for had in hads))
    for x in pts:
        kw = {'y': dict(y=x), 'angle': dict(s2Z=x), 'beam': dict(beam=x)}[which]
        i = inp.copy(**kw)
        os_ = [predict(H, had, i) for had in hads]
        print('   %-20s' % mp.nstr(x, 7) + ''.join('%*s' % (w, fmt(o['total']*1000, digits)) for o in os_)
              + ''.join('%*s' % (w, fmt(asymmetry(o, i)*1e9, digits)) for o in os_))

def main():
    ap = argparse.ArgumentParser(description='Q_W^e of polarized Moller scattering at two loops (see the docstring)')
    ap.add_argument('--s2', default=DEFAULT['s2'], help='sin^2 theta_W(MZ) of the Review of Particle Physics (default %s)' % DEFAULT['s2'])
    ap.add_argument('--beam', default=DEFAULT['beam'], help='beam energy in GeV (default %s)' % DEFAULT['beam'])
    ap.add_argument('--s', default=None, help='s in GeV^2 instead of the beam energy')
    ap.add_argument('--y', default=DEFAULT['y'], help='y = Q^2/s (default %s)' % DEFAULT['y'])
    ap.add_argument('--mt', default=DEFAULT['mt'], help='top-quark pole mass in GeV (default %s)' % DEFAULT['mt'])
    ap.add_argument('--mh', default=DEFAULT['mh'], help='Higgs boson mass in GeV (default %s)' % DEFAULT['mh'])
    ap.add_argument('--mz', default=DEFAULT['mz'], help='Z boson mass in GeV (default %s)' % DEFAULT['mz'])
    ap.add_argument('--hadrons', default='both', choices=('both', 'data', 'lattice', 'threshold'),
                    help='hadronic input (default both)')
    ap.add_argument('--table', default=None, choices=('y', 'angle', 'beam'), help='a table in y, in the angle or in the beam energy')
    ap.add_argument('--at', default=None, help='comma-separated points of the table')
    ap.add_argument('--digits', type=int, default=2, help='decimals of Q_W in units of 1e-3 (default 2, as in the letter)')
    ap.add_argument('--no-properties', action='store_true', help='leave out the properties (faster)')
    ap.add_argument('--pieces', action='store_true', help='the pieces of Q_W at these inputs and how they add up to the lines of Table I')
    ap.add_argument('--table2', action='store_true', help='Table II of the letter, the comparison with earlier calculations')
    ap.add_argument('--entry', default=None, help='the amplitude of entries of the catalogue of diagrams '
                    '(moller_catalogue.frm), as FORM wrote it, followed by the notation: c35, or several: c35,c36')
    ap.add_argument('--letter', action='store_true', help='every number of the letter, as printed there')
    ap.add_argument('--check', action='store_true', help='self-test')
    ap.add_argument('--mpmath', default=None, help='directory that contains the package mpmath, if it is not installed')
    a = ap.parse_args()
    if a.entry:
        print(entry_text(a.entry.split(',')))
        sys.stdout.flush()                    # the amplitudes alone on stdout; the explanation for the reader on stderr
        print('\nWhat the amplitudes are, and the notation (the header of moller_catalogue.frm):\n\n'
              + notation_text(), file=sys.stderr)
        return
    H = Hadrons()
    if a.check:
        check(H)
        return
    if a.letter:
        print('The numbers of the letter (units 1e-3 unless the text says otherwise), with the name of the macro of its source:')
        for name, val, where in letter(H):
            print('   %-10s %-14s %s' % (name, val, where))
        print('The numbers that stand in the text without a macro, as the text prints them:')
        for name, val, where in letter_more(H):
            print('   %-10s %-14s %s' % (name, val, where))
        return
    if a.table2:
        run_table2(H, a.digits)
        return
    hads = {'both': ['data', 'lattice']}.get(a.hadrons, [a.hadrons])
    inp = Inputs(a.s2, a.y, a.mt, a.mh, a.mz, beam=a.beam, sGeV=a.s)
    if a.table:
        run_table(H, hads, inp, a.table, a.at, a.digits)
    elif a.pieces:
        run_pieces(H, hads, inp, a.digits)
    else:
        run_point(H, hads, inp, a.digits, props=not a.no_properties)

if __name__ == '__main__':
    main()

